Two-loop amplitudes for processes $g g \to H g, q g \to H q$ and $q \bar{q} \to H g$ at large Higgs transverse momentum

We compute the two-loop QCD corrections to amplitudes for processes $g g \to H g, q g \to H q$ and $q \bar{q} \to H g$ in the limit when the Higgs transverse momentum is larger than the top quark mass, $p_\perp \gg m_t$. These amplitudes are important ingredients for understanding higher-order QCD effects on Higgs transverse momentum distribution at large $p_\perp$.

==> anc/OmegaNfp1_region2a.txt <==
(* Two-loop amplitudes for processes gg->Hg, qg->Hq and qqb->Hg at large Higgs transverse momentum
   K. Kudashkin, K. Melnikov, C. Wever
   Mathematica readable files for the finite remainder of the 
   Helicity Amplitudes defined in formulas (4.12) and (4.13), 
   in the scattering kinematics s>0, t,u<0 (region 2a+).
   For definitions of the regions see Section 4.1, formulas (4.1.1 - 4.1.3).
   As explained in the text, we renormalize alpha_s in the MSbar scheme
   with Nf+1 active flavours, and mt in the pole mass scheme.
   mt2 = m_t^2
   u2 = -u/s
   Nc = 3 is the number of colors
   Nf = 5 is the number of massless quarks (up,down,charm,strange,bottom) *)

OmegapppHtogggat1lr2aNfp1 = mt2*((4*Pi^2)/s + ((4*I)*Pi*G[0, u2])/s + 
      ((4*I)*Pi*G[1, u2])/s + (4*G[0, 0, u2])/s - (4*G[0, 1, u2])/s - 
      (4*G[1, 0, u2])/s + (4*G[1, 1, u2])/s + 
      (((-4*I)*Pi)/s + (4*G[0, u2])/s + (4*G[1, u2])/s)*Log[mt2/s] - 
      (6*Log[mt2/s]^2)/s)
 
OmegapmpHtogggat1lr2aNfp1 = (12 - 24*u2 + 24*u2^2 + (8*I)*Pi*u2^2 - 
       Pi^2*u2^2 - 12*u2^3 - (4*I)*Pi*u2^3 + Pi^2*u2^3)/((-1 + u2)^2*u2) + 
     ((4 - 12*u2 - I*Pi*u2 + 8*u2^2 - (2*I)*Pi*u2^2 - I*Pi*u2^3)*G[0, u2])/
      ((-1 + u2)^3*u2) + (I*Pi*G[1, u2])/(-1 + u2) + 
     ((-2 + 5*u2 - 8*u2^2 + u2^3)*G[0, 0, u2])/((-1 + u2)^3*u2) - 
     G[0, 1, u2]/(-1 + u2) - G[1, 0, u2]/(-1 + u2) + G[1, 1, u2]/(-1 + u2) + 
     ((-4 + 4*u2 + I*Pi*u2 - 4*u2^2 - (2*I)*Pi*u2^2)/((-1 + u2)*u2) - 
       ((-2 + u2)*G[0, u2])/((-1 + u2)*u2) + G[1, u2]/(-1 + u2))*Log[mt2/s] - 
     ((2 - u2 + 2*u2^2)*Log[mt2/s]^2)/(2*(-1 + u2)*u2) + 
     mt2*((2*(-4 + 8*u2 + I*Pi*u2 - 4*u2^2 + I*Pi*u2^2 + Pi^2*u2^2 + 8*u2^3 - 
          (5*I)*Pi*u2^3 - 4*Pi^2*u2^3 - 4*u2^4 + (2*I)*Pi*u2^4 + 
          2*Pi^2*u2^4))/(s*(-1 + u2)^2*u2^2) + 
       (2*(-2 + 5*u2 - I*Pi*u2 - u2^2 + (4*I)*Pi*u2^2 - u2^3 - I*Pi*u2^3)*
         G[0, u2])/(s*(-1 + u2)^2*u2^2) + 
       (2*(1 + u2 - (2*I)*Pi*u2 + u2^2 + I*Pi*u2^2)*G[1, u2])/
        (s*(-1 + u2)^2*u2) - (4*(2 - 4*u2 + u2^2)*G[0, 0, u2])/
        (s*(-1 + u2)^2*u2^2) + (2*(-1 + 2*u2)*G[0, 1, u2])/
        (s*(-1 + u2)^2*u2) + (2*(-1 + 2*u2)*G[1, 0, u2])/(s*(-1 + u2)^2*u2) - 
       (4*G[1, 1, u2])/(s*(-1 + u2)^2) + 
       ((2*(2 - 5*u2 + I*Pi*u2 + u2^2 - (4*I)*Pi*u2^2 - 5*u2^3 + 
            (8*I)*Pi*u2^3 + 2*u2^4 - (4*I)*Pi*u2^4))/(s*(-1 + u2)^2*u2^2) - 
         (2*(-4 + 8*u2 - 4*u2^2 + u2^3)*G[0, u2])/(s*(-1 + u2)^2*u2^2) + 
         (2*G[1, u2])/(s*u2))*Log[mt2/s] - 
       (2*(2 - 4*u2 + 3*u2^2 - 4*u2^3 + 2*u2^4)*Log[mt2/s]^2)/
        (s*(-1 + u2)^2*u2^2))
 
OmegamppHtoqqbargat1lr2aNfp1 = (-I)*(-12 - (4*I)*Pi + Pi^2) - 
     2*(-2*I + Pi)*Log[mt2/s] + I*Log[mt2/s]^2 + 
     mt2*((4*(2*I + Pi - I*Pi^2))/s - (4*(I + 2*Pi)*Log[mt2/s])/s + 
       ((4*I)*Log[mt2/s]^2)/s)
 
OmegapppHtogggat2lr2aNfp1 = 
    -(-12*Nc + 12*Nc^2 - 12*Nc*Nf + 24*Nc*u2 - 24*Nc^2*u2 + 24*Nc*Nf*u2 - 
        (12*I)*Pi*u2 + (24*I)*Nc^2*Pi*u2 - 36*Nc*u2^2 + 36*Nc^2*u2^2 - 
        36*Nc*Nf*u2^2 + (12*I)*Pi*u2^2 - (4*I)*Nc*Pi*u2^2 - 
        (20*I)*Nc^2*Pi*u2^2 - (4*I)*Nc*Nf*Pi*u2^2 - 6*Pi^2*u2^2 + 
        Nc*Pi^2*u2^2 + 11*Nc^2*Pi^2*u2^2 + Nc*Nf*Pi^2*u2^2 + 24*Nc*u2^3 - 
        24*Nc^2*u2^3 + 24*Nc*Nf*u2^3 + (8*I)*Nc*Pi*u2^3 - 
        (8*I)*Nc^2*Pi*u2^3 + (8*I)*Nc*Nf*Pi*u2^3 + 12*Pi^2*u2^3 - 
        2*Nc*Pi^2*u2^3 - 22*Nc^2*Pi^2*u2^3 - 2*Nc*Nf*Pi^2*u2^3 - 12*Nc*u2^4 + 
        12*Nc^2*u2^4 - 12*Nc*Nf*u2^4 - (4*I)*Nc*Pi*u2^4 + 
        (4*I)*Nc^2*Pi*u2^4 - (4*I)*Nc*Nf*Pi*u2^4 - 6*Pi^2*u2^4 + 
        Nc*Pi^2*u2^4 + 11*Nc^2*Pi^2*u2^4 + Nc*Nf*Pi^2*u2^4)/
      (6*Nc*(-1 + u2)*u2) + ((-4*Nc + 4*Nc^2 - 4*Nc*Nf + 8*Nc*u2 - 
        8*Nc^2*u2 + 8*Nc*Nf*u2 - (3*I)*Pi*u2 - (3*I)*Nc^2*Pi*u2 + 12*u2^2 - 
        4*Nc*u2^2 - 20*Nc^2*u2^2 - 4*Nc*Nf*u2^2 + (18*I)*Pi*u2^2 - 
        (18*I)*Nc^2*Pi*u2^2 - 12*u2^3 + 24*Nc^2*u2^3 - (3*I)*Pi*u2^3 - 
        (3*I)*Nc^2*Pi*u2^3)*G[0, u2])/(6*Nc*(-1 + u2)*u2) + 
     (((12*I)*Pi - (24*I)*Nc^2*Pi + 12*u2 - 24*Nc^2*u2 - (24*I)*Pi*u2 + 
        (48*I)*Nc^2*Pi*u2 - 24*u2^2 - 4*Nc*u2^2 + 52*Nc^2*u2^2 - 
        4*Nc*Nf*u2^2 + (9*I)*Pi*u2^2 - (27*I)*Nc^2*Pi*u2^2 + 12*u2^3 - 
        24*Nc^2*u2^3 + (3*I)*Pi*u2^3 + (3*I)*Nc^2*Pi*u2^3)*G[1, u2])/
      (6*Nc*(-1 + u2)*u2) - ((-Nc + Nc^2 - Nc*Nf + 2*Nc*u2 - 2*Nc^2*u2 + 
        2*Nc*Nf*u2 - 12*u2^2 - Nc*u2^2 + 25*Nc^2*u2^2 - Nc*Nf*u2^2 + 
        12*u2^3 - 24*Nc^2*u2^3 - 6*u2^4 + 12*Nc^2*u2^4)*G[0, 0, u2])/
      (3*Nc*(-1 + u2)*u2) + ((1 + Nc^2 + 4*u2 - 8*Nc^2*u2 - 4*u2^2 + 
        8*Nc^2*u2^2)*G[0, 1, u2])/(2*Nc) + 
     ((1 + Nc^2 + 4*u2 - 8*Nc^2*u2 - 4*u2^2 + 8*Nc^2*u2^2)*G[1, 0, u2])/
      (2*Nc) - ((-6 + 12*Nc^2 + 12*u2 - 24*Nc^2*u2 - 12*u2^2 - Nc*u2^2 + 
        25*Nc^2*u2^2 - Nc*Nf*u2^2 + 12*u2^3 - 24*Nc^2*u2^3 - 6*u2^4 + 
        12*Nc^2*u2^4)*G[1, 1, u2])/(3*Nc*(-1 + u2)*u2) + 
     ((4*Nc - 4*Nc^2 + 4*Nc*Nf - 8*Nc*u2 + 8*Nc^2*u2 - 8*Nc*Nf*u2 + 
         (3*I)*Pi*u2 + (3*I)*Nc^2*Pi*u2 + 12*Nc*u2^2 - 12*Nc^2*u2^2 + 
         12*Nc*Nf*u2^2 - (3*I)*Pi*u2^2 + (2*I)*Nc*Pi*u2^2 - 
         (5*I)*Nc^2*Pi*u2^2 + (2*I)*Nc*Nf*Pi*u2^2 - 8*Nc*u2^3 + 8*Nc^2*u2^3 - 
         8*Nc*Nf*u2^3 - (4*I)*Nc*Pi*u2^3 + (4*I)*Nc^2*Pi*u2^3 - 
         (4*I)*Nc*Nf*Pi*u2^3 + 4*Nc*u2^4 - 4*Nc^2*u2^4 + 4*Nc*Nf*u2^4 + 
         (2*I)*Nc*Pi*u2^4 - (2*I)*Nc^2*Pi*u2^4 + (2*I)*Nc*Nf*Pi*u2^4)/
        (6*Nc*(-1 + u2)*u2) - ((-2*Nc + 2*Nc^2 - 2*Nc*Nf + 2*Nc*u2 - 
          2*Nc^2*u2 + 2*Nc*Nf*u2 + 3*u2^2 + 3*Nc^2*u2^2)*G[0, u2])/
        (6*Nc*u2) + ((3 + 3*Nc^2 - 6*u2 - 2*Nc*u2 - 4*Nc^2*u2 - 2*Nc*Nf*u2 + 
          3*u2^2 + 3*Nc^2*u2^2)*G[1, u2])/(6*Nc*(-1 + u2)))*Log[mt2/s] - 
     ((-1 + Nc - Nf)*(1 - u2 + u2^2)^2*Log[mt2/s]^2)/(6*(-1 + u2)*u2) + 
     mt2*(((-448*Nc + 16*Nc^2 - 16*Nc*Nf + 896*Nc*u2 - 32*Nc^2*u2 + 
          32*Nc*Nf*u2 + 24*u2^2 - 448*Nc*u2^2 - 56*Nc^2*u2^2 - 
          16*Nc*Nf*u2^2 - (228*I)*Pi*u2^2 + (212*I)*Nc^2*Pi*u2^2 - 
          (8*I)*Nc*Nf*Pi*u2^2 - 32*Pi^2*u2^2 - 19*Nc^2*Pi^2*u2^2 - 24*u2^3 + 
          72*Nc^2*u2^3 + (264*I)*Pi*u2^3 - (236*I)*Nc^2*Pi*u2^3 + 
          (8*I)*Nc*Nf*Pi*u2^3 + 38*Pi^2*u2^3 + 19*Nc^2*Pi^2*u2^3 - 
          (36*I)*Pi*u2^4 + (24*I)*Nc^2*Pi*u2^4 - 4*Pi^2*u2^4)*G[0, 0, u2])/
        (12*Nc*s*(-1 + u2)*u2^2) + ((12 + 12*Nc^2 - 24*u2 + 72*Nc^2*u2 + 
          (240*I)*Pi*u2 - (60*I)*Nc^2*Pi*u2 - (24*I)*Nc*Nf*Pi*u2 - 
          14*Pi^2*u2 + 63*Nc^2*Pi^2*u2 + 24*u2^2 - 72*Nc^2*u2^2 - 
          (240*I)*Pi*u2^2 + (60*I)*Nc^2*Pi*u2^2 + (24*I)*Nc*Nf*Pi*u2^2 + 
          20*Pi^2*u2^2 - 63*Nc^2*Pi^2*u2^2 - (36*I)*Pi*u2^3 + 
          (24*I)*Nc^2*Pi*u2^3 - 4*Pi^2*u2^3)*G[0, 1, u2])/
        (12*Nc*s*(-1 + u2)*u2) + ((12 + 12*Nc^2 - (36*I)*Pi + 
          (24*I)*Nc^2*Pi + 2*Pi^2 - 24*u2 + 72*Nc^2*u2 + (348*I)*Pi*u2 - 
          (132*I)*Nc^2*Pi*u2 - (24*I)*Nc*Nf*Pi*u2 - 14*Pi^2*u2 + 
          63*Nc^2*Pi^2*u2 + 24*u2^2 - 72*Nc^2*u2^2 - (348*I)*Pi*u2^2 + 
          (132*I)*Nc^2*Pi*u2^2 + (24*I)*Nc*Nf*Pi*u2^2 + 8*Pi^2*u2^2 - 
          63*Nc^2*Pi^2*u2^2 + (36*I)*Pi*u2^3 - (24*I)*Nc^2*Pi*u2^3 + 
          4*Pi^2*u2^3)*G[1, 0, u2])/(12*Nc*s*(-1 + u2)*u2) + 
       ((-2*Pi^2 - 24*u2 + 72*Nc^2*u2 + (192*I)*Pi*u2 - (188*I)*Nc^2*Pi*u2 + 
          (8*I)*Nc*Nf*Pi*u2 + 34*Pi^2*u2 + 19*Nc^2*Pi^2*u2 + 48*u2^2 + 
          448*Nc*u2^2 - 160*Nc^2*u2^2 + 16*Nc*Nf*u2^2 - (348*I)*Pi*u2^2 + 
          (352*I)*Nc^2*Pi*u2^2 - (16*I)*Nc*Nf*Pi*u2^2 - 58*Pi^2*u2^2 - 
          38*Nc^2*Pi^2*u2^2 - 24*u2^3 + 72*Nc^2*u2^3 + (120*I)*Pi*u2^3 - 
          (140*I)*Nc^2*Pi*u2^3 + (8*I)*Nc*Nf*Pi*u2^3 + 22*Pi^2*u2^3 + 
          19*Nc^2*Pi^2*u2^3 + (36*I)*Pi*u2^4 - (24*I)*Nc^2*Pi*u2^4 + 
          4*Pi^2*u2^4)*G[1, 1, u2])/(12*Nc*s*(-1 + u2)^2*u2) + 
       ((48*Nc - 96*Nc*u2 + (6*I)*Pi*u2 - 112*u2^2 + 48*Nc*u2^2 + 
          106*Nc^2*u2^2 - 4*Nc*Nf*u2^2 - (2*I)*Pi*u2^2 - 
          (29*I)*Nc^2*Pi*u2^2 + 112*u2^3 - 106*Nc^2*u2^3 + 4*Nc*Nf*u2^3 - 
          (6*I)*Pi*u2^3 + (29*I)*Nc^2*Pi*u2^3 - 6*u2^4 + 4*Nc^2*u2^4 + 
          (2*I)*Pi*u2^4)*G[0, 0, 0, u2])/(2*Nc*s*(-1 + u2)*u2^2) + 
       ((114 - 106*Nc^2 + 4*Nc*Nf + (15*I)*Nc^2*Pi - 96*u2 + 94*Nc^2*u2 - 
          4*Nc*Nf*u2 - (15*I)*Nc^2*Pi*u2)*G[0, 0, 1, u2])/
        (6*Nc*s*(-1 + u2)) + ((114 - 106*Nc^2 + 4*Nc*Nf + (15*I)*Nc^2*Pi - 
          96*u2 + 94*Nc^2*u2 - 4*Nc*Nf*u2 - (15*I)*Nc^2*Pi*u2)*
         G[0, 1, 0, u2])/(6*Nc*s*(-1 + u2)) + 
       ((78 - 82*Nc^2 + 4*Nc*Nf + (15*I)*Nc^2*Pi - 96*u2 + 94*Nc^2*u2 - 
          4*Nc*Nf*u2 - (12*I)*Pi*u2 - (15*I)*Nc^2*Pi*u2 - 18*u2^2 + 
          12*Nc^2*u2^2 + (6*I)*Pi*u2^2)*G[0, 1, 1, u2])/(6*Nc*s*(-1 + u2)) - 
       ((-36 + 24*Nc^2 - (6*I)*Pi + 132*u2 - 118*Nc^2*u2 + 4*Nc*Nf*u2 + 
          (15*I)*Nc^2*Pi*u2 - 18*u2^2 + 12*Nc^2*u2^2 + (6*I)*Pi*u2^2)*
         G[1, 0, 0, u2])/(6*Nc*s*u2) + 
       ((-18 + 12*Nc^2 - 96*u2 + 94*Nc^2*u2 - 4*Nc*Nf*u2 - (15*I)*Nc^2*Pi*u2)*
         G[1, 0, 1, u2])/(6*Nc*s*u2) + 
       ((-18 + 12*Nc^2 - 96*u2 + 94*Nc^2*u2 - 4*Nc*Nf*u2 - (15*I)*Nc^2*Pi*u2)*
         G[1, 1, 0, u2])/(6*Nc*s*u2) - 
       ((-6 + 4*Nc^2 - 88*u2 + 90*Nc^2*u2 - 4*Nc*Nf*u2 + (8*I)*Pi*u2 - 
          (29*I)*Nc^2*Pi*u2 + 188*u2^2 + 48*Nc*u2^2 - 188*Nc^2*u2^2 + 
          8*Nc*Nf*u2^2 - (8*I)*Pi*u2^2 + (58*I)*Nc^2*Pi*u2^2 - 88*u2^3 + 
          90*Nc^2*u2^3 - 4*Nc*Nf*u2^3 - (2*I)*Pi*u2^3 - (29*I)*Nc^2*Pi*u2^3 - 
          6*u2^4 + 4*Nc^2*u2^4 + (2*I)*Pi*u2^4)*G[1, 1, 1, u2])/
        (2*Nc*s*(-1 + u2)^2*u2) + ((-12*Nc + 24*Nc*u2 - u2^2 - 12*Nc*u2^2 - 
          28*Nc^2*u2^2 + u2^3 + 28*Nc^2*u2^3 + u2^4)*G[0, 0, 0, 0, u2])/
        (Nc*s*(-1 + u2)*u2^2) - ((-6 + 16*u2 - 29*Nc^2*u2 - 8*u2^2 + 
          29*Nc^2*u2^2)*G[0, 0, 0, 1, u2])/(2*Nc*s*(-1 + u2)*u2) - 
       ((-6 + 16*u2 - 29*Nc^2*u2 - 8*u2^2 + 29*Nc^2*u2^2)*G[0, 0, 1, 0, u2])/
        (2*Nc*s*(-1 + u2)*u2) + ((7 - 10*Nc^2 - 6*u2 + 10*Nc^2*u2)*
         G[0, 0, 1, 1, u2])/(Nc*s*(-1 + u2)) - 
       ((-6 + 16*u2 - 29*Nc^2*u2 - 8*u2^2 + 29*Nc^2*u2^2)*G[0, 1, 0, 0, u2])/
        (2*Nc*s*(-1 + u2)*u2) + ((7 - 10*Nc^2 - 6*u2 + 10*Nc^2*u2)*
         G[0, 1, 0, 1, u2])/(Nc*s*(-1 + u2)) + 
       ((7 - 10*Nc^2 - 6*u2 + 10*Nc^2*u2)*G[0, 1, 1, 0, u2])/
        (Nc*s*(-1 + u2)) - ((4 - 29*Nc^2 - 4*u2 + 29*Nc^2*u2 - 2*u2^2)*
         G[0, 1, 1, 1, u2])/(2*Nc*s*(-1 + u2)) - 
       ((2 - 8*u2 + 29*Nc^2*u2 + 2*u2^2)*G[1, 0, 0, 0, u2])/(2*Nc*s*u2) + 
       ((-1 - 6*u2 + 10*Nc^2*u2)*G[1, 0, 0, 1, u2])/(Nc*s*u2) + 
       ((-1 - 6*u2 + 10*Nc^2*u2)*G[1, 0, 1, 0, u2])/(Nc*s*u2) - 
       ((2 - 29*Nc^2*u2 - 8*u2^2 + 29*Nc^2*u2^2)*G[1, 0, 1, 1, u2])/
        (2*Nc*s*(-1 + u2)*u2) + ((-1 - 6*u2 + 10*Nc^2*u2)*G[1, 1, 0, 0, u2])/
        (Nc*s*u2) - ((2 - 29*Nc^2*u2 - 8*u2^2 + 29*Nc^2*u2^2)*
         G[1, 1, 0, 1, u2])/(2*Nc*s*(-1 + u2)*u2) - 
       ((2 - 29*Nc^2*u2 - 8*u2^2 + 29*Nc^2*u2^2)*G[1, 1, 1, 0, u2])/
        (2*Nc*s*(-1 + u2)*u2) + ((-1 + 5*u2 + 28*Nc^2*u2 - 8*u2^2 + 
          12*Nc*u2^2 - 56*Nc^2*u2^2 + 5*u2^3 + 28*Nc^2*u2^3 - u2^4)*
         G[1, 1, 1, 1, u2])/(Nc*s*(-1 + u2)^2*u2) + 
       (-(-448*Nc + 16*Nc^2 - 16*Nc*Nf + 1344*Nc*u2 - 48*Nc^2*u2 + 
            48*Nc*Nf*u2 - 1344*Nc*u2^2 + 336*Nc^2*u2^2 - 48*Nc*Nf*u2^2 - 
            (72*I)*Pi*u2^2 + (48*I)*Nc*Pi*u2^2 + (156*I)*Nc^2*Pi*u2^2 - 
            (24*I)*Nc*Nf*Pi*u2^2 - 48*Pi^2*u2^2 + 21*Nc^2*Pi^2*u2^2 + 
            448*Nc*u2^3 - 592*Nc^2*u2^3 + 16*Nc*Nf*u2^3 + (144*I)*Pi*u2^3 + 
            (192*I)*Nc*Pi*u2^3 - (312*I)*Nc^2*Pi*u2^3 + (48*I)*Nc*Nf*Pi*
             u2^3 + 96*Pi^2*u2^3 - 72*Nc*Pi^2*u2^3 - 42*Nc^2*Pi^2*u2^3 - 
            1344*Nc*u2^4 + 336*Nc^2*u2^4 - 48*Nc*Nf*u2^4 - (72*I)*Pi*u2^4 - 
            (816*I)*Nc*Pi*u2^4 + (156*I)*Nc^2*Pi*u2^4 - (24*I)*Nc*Nf*Pi*
             u2^4 - 48*Pi^2*u2^4 + 216*Nc*Pi^2*u2^4 + 21*Nc^2*Pi^2*u2^4 + 
            1344*Nc*u2^5 - 48*Nc^2*u2^5 + 48*Nc*Nf*u2^5 + (864*I)*Nc*Pi*
             u2^5 - 216*Nc*Pi^2*u2^5 - 448*Nc*u2^6 + 16*Nc^2*u2^6 - 
            16*Nc*Nf*u2^6 - (288*I)*Nc*Pi*u2^6 + 72*Nc*Pi^2*u2^6)/
          (24*Nc*s*(-1 + u2)^2*u2^2) + ((-48*Nc + 48*Nc*u2 - (6*I)*Pi*u2 - 
            12*u2^2 + 8*Nc*u2^2 + 26*Nc^2*u2^2 - 4*Nc*Nf*u2^2 + 
            (20*I)*Pi*u2^2 - (7*I)*Nc^2*Pi*u2^2 - (6*I)*Pi*u2^3)*G[0, u2])/
          (4*Nc*s*u2^2) + ((-12 + 8*Nc + 26*Nc^2 - 4*Nc*Nf + (8*I)*Pi - 
            (7*I)*Nc^2*Pi + 24*u2 - 64*Nc*u2 - 52*Nc^2*u2 + 8*Nc*Nf*u2 - 
            (16*I)*Pi*u2 + (14*I)*Nc^2*Pi*u2 - 12*u2^2 + 8*Nc*u2^2 + 
            26*Nc^2*u2^2 - 4*Nc*Nf*u2^2 + (2*I)*Pi*u2^2 - (7*I)*Nc^2*Pi*
             u2^2 + (6*I)*Pi*u2^3)*G[1, u2])/(4*Nc*s*(-1 + u2)^2) - 
         ((-12*Nc + 12*Nc*u2 - u2^2 + 5*Nc^2*u2^2)*G[0, 0, u2])/
          (2*Nc*s*u2^2) + ((6 + 8*u2 - 7*Nc^2*u2 - 8*u2^2 + 7*Nc^2*u2^2)*
           G[0, 1, u2])/(4*Nc*s*(-1 + u2)*u2) + 
         ((6 + 8*u2 - 7*Nc^2*u2 - 8*u2^2 + 7*Nc^2*u2^2)*G[1, 0, u2])/
          (4*Nc*s*(-1 + u2)*u2) - ((-1 + 5*Nc^2 + 2*u2 - 12*Nc*u2 - 
            10*Nc^2*u2 - u2^2 + 5*Nc^2*u2^2)*G[1, 1, u2])/
          (2*Nc*s*(-1 + u2)^2))*Log[mt2/s]^2 + 
       ((24*Nc - 72*Nc*u2 + (3*I)*Pi*u2 + 18*u2^2 + 54*Nc*u2^2 - 
           6*Nc^2*u2^2 - (19*I)*Pi*u2^2 + (2*I)*Nc^2*Pi*u2^2 - 36*u2^3 + 
           12*Nc*u2^3 + 12*Nc^2*u2^3 + (32*I)*Pi*u2^3 - (12*I)*Nc*Pi*u2^3 - 
           (4*I)*Nc^2*Pi*u2^3 + 18*u2^4 + 54*Nc*u2^4 - 6*Nc^2*u2^4 - 
           (16*I)*Pi*u2^4 + (36*I)*Nc*Pi*u2^4 + (2*I)*Nc^2*Pi*u2^4 - 
           72*Nc*u2^5 - (36*I)*Nc*Pi*u2^5 + 24*Nc*u2^6 + (12*I)*Nc*Pi*u2^6)/
          (6*Nc*s*(-1 + u2)^2*u2^2) - ((-12*Nc + 24*Nc*u2 + 16*u2^2 - 
            12*Nc*u2^2 - 2*Nc^2*u2^2 - 16*u2^3 + 2*Nc^2*u2^3 + 3*u2^4)*
           G[0, u2])/(6*Nc*s*(-1 + u2)*u2^2) - 
         ((-3 - 4*u2 + 2*Nc^2*u2 + 14*u2^2 + 12*Nc*u2^2 - 4*Nc^2*u2^2 - 
            4*u2^3 + 2*Nc^2*u2^3 - 3*u2^4)*G[1, u2])/(6*Nc*s*(-1 + u2)^2*u2))*
        Log[mt2/s]^3 + ((4*Nc - 12*Nc*u2 - 13*u2^2 + 12*Nc*u2^2 + 
          2*Nc^2*u2^2 + 26*u2^3 - 4*Nc*u2^3 - 4*Nc^2*u2^3 - 13*u2^4 + 
          12*Nc*u2^4 + 2*Nc^2*u2^4 - 12*Nc*u2^5 + 4*Nc*u2^6)*Log[mt2/s]^4)/
        (8*Nc*s*(-1 + u2)^2*u2^2) + (G[1, u2]*(12 + 12*Nc^2 + 18*Pi^2 - 
          12*Nc^2*Pi^2 + 48*u2 - 96*Nc^2*u2 - (24*I)*Pi*u2 + 
          (72*I)*Nc^2*Pi*u2 + 146*Pi^2*u2 - 194*Nc^2*Pi^2*u2 + 
          16*Nc*Nf*Pi^2*u2 - (4*I)*Pi^3*u2 + (19*I)*Nc^2*Pi^3*u2 - 120*u2^2 - 
          472*Nc*u2^2 + 160*Nc^2*u2^2 + 8*Nc*Nf*u2^2 + (48*I)*Pi*u2^2 - 
          (144*I)*Nc^2*Pi*u2^2 - 346*Pi^2*u2^2 + 424*Nc^2*Pi^2*u2^2 - 
          32*Nc*Nf*Pi^2*u2^2 + (2*I)*Pi^3*u2^2 - (38*I)*Nc^2*Pi^3*u2^2 + 
          48*u2^3 - 96*Nc^2*u2^3 - (36*I)*Pi*u2^3 + (60*I)*Nc^2*Pi*u2^3 + 
          182*Pi^2*u2^3 - 218*Nc^2*Pi^2*u2^3 + 16*Nc*Nf*Pi^2*u2^3 + 
          (8*I)*Pi^3*u2^3 + (19*I)*Nc^2*Pi^3*u2^3 + 12*u2^4 + 12*Nc^2*u2^4 + 
          (12*I)*Pi*u2^4 + (12*I)*Nc^2*Pi*u2^4 - (6*I)*Pi^3*u2^4 + 
          72*u2*Zeta[3] + 156*Nc^2*u2*Zeta[3] - 144*u2^2*Zeta[3] - 
          312*Nc^2*u2^2*Zeta[3] + 72*u2^3*Zeta[3] + 156*Nc^2*u2^3*Zeta[3]))/
        (12*Nc*s*(-1 + u2)^2*u2) + (G[0, u2]*(472*Nc + 8*Nc^2 - 8*Nc*Nf - 
          944*Nc*u2 - 16*Nc^2*u2 + 16*Nc*Nf*u2 + (12*I)*Pi*u2 + 
          (12*I)*Nc^2*Pi*u2 - 96*u2^2 + 472*Nc*u2^2 + 56*Nc^2*u2^2 - 
          8*Nc*Nf*u2^2 - (12*I)*Pi*u2^2 - (108*I)*Nc^2*Pi*u2^2 - 
          200*Pi^2*u2^2 + 230*Nc^2*Pi^2*u2^2 - 16*Nc*Nf*Pi^2*u2^2 + 
          (10*I)*Pi^3*u2^2 - (19*I)*Nc^2*Pi^3*u2^2 + 96*u2^3 - 48*Nc^2*u2^3 + 
          (12*I)*Pi*u2^3 + (108*I)*Nc^2*Pi*u2^3 + 182*Pi^2*u2^3 - 
          218*Nc^2*Pi^2*u2^3 + 16*Nc*Nf*Pi^2*u2^3 - (16*I)*Pi^3*u2^3 + 
          (19*I)*Nc^2*Pi^3*u2^3 - 12*u2^4 - 12*Nc^2*u2^4 - (12*I)*Pi*u2^4 - 
          (12*I)*Nc^2*Pi*u2^4 + (6*I)*Pi^3*u2^4 - 72*u2^2*Zeta[3] - 
          156*Nc^2*u2^2*Zeta[3] + 72*u2^3*Zeta[3] + 156*Nc^2*u2^3*Zeta[3]))/
        (12*Nc*s*(-1 + u2)*u2^2) + (17760*Nc - 480*Nc^2 + 480*Nc*Nf - 
         53280*Nc*u2 + 1440*Nc^2*u2 - 1440*Nc*Nf*u2 + (360*I)*Pi*u2 + 
         (360*I)*Nc^2*Pi*u2 + 6480*u2^2 + 53280*Nc*u2^2 - 7920*Nc^2*u2^2 + 
         1440*Nc*Nf*u2^2 - (3240*I)*Pi*u2^2 + (1080*I)*Nc^2*Pi*u2^2 - 
         180*Pi^2*u2^2 + 3060*Nc^2*Pi^2*u2^2 + (780*I)*Pi^3*u2^2 + 
         (540*I)*Nc^2*Pi^3*u2^2 - (240*I)*Nc*Nf*Pi^3*u2^2 - 71*Pi^4*u2^2 - 
         279*Nc^2*Pi^4*u2^2 - 12960*u2^3 - 17760*Nc*u2^3 + 13440*Nc^2*u2^3 - 
         480*Nc*Nf*u2^3 + (5760*I)*Pi*u2^3 - (14160*I)*Nc*Pi*u2^3 - 
         (3120*I)*Nc^2*Pi*u2^3 + (240*I)*Nc*Nf*Pi*u2^3 + 360*Pi^2*u2^3 + 
         6720*Nc*Pi^2*u2^3 - 6360*Nc^2*Pi^2*u2^3 + 240*Nc*Nf*Pi^2*u2^3 - 
         (1560*I)*Pi^3*u2^3 + (1440*I)*Nc*Pi^3*u2^3 - (1080*I)*Nc^2*Pi^3*
          u2^3 + (480*I)*Nc*Nf*Pi^3*u2^3 + 127*Pi^4*u2^3 - 180*Nc*Pi^4*u2^3 + 
         558*Nc^2*Pi^4*u2^3 + 6480*u2^4 + 53280*Nc*u2^4 - 7920*Nc^2*u2^4 + 
         1440*Nc*Nf*u2^4 - (2880*I)*Pi*u2^4 + (42480*I)*Nc*Pi*u2^4 + 
         (2160*I)*Nc^2*Pi*u2^4 - (720*I)*Nc*Nf*Pi*u2^4 - 180*Pi^2*u2^4 - 
         20160*Nc*Pi^2*u2^4 + 3780*Nc^2*Pi^2*u2^4 - 720*Nc*Nf*Pi^2*u2^4 + 
         (960*I)*Pi^3*u2^4 - (4320*I)*Nc*Pi^3*u2^4 + (420*I)*Nc^2*Pi^3*u2^4 - 
         (240*I)*Nc*Nf*Pi^3*u2^4 - 40*Pi^4*u2^4 + 540*Nc*Pi^4*u2^4 - 
         279*Nc^2*Pi^4*u2^4 - 53280*Nc*u2^5 + 1440*Nc^2*u2^5 - 
         1440*Nc*Nf*u2^5 - (42480*I)*Nc*Pi*u2^5 - (720*I)*Nc^2*Pi*u2^5 + 
         (720*I)*Nc*Nf*Pi*u2^5 + 20160*Nc*Pi^2*u2^5 - 720*Nc^2*Pi^2*u2^5 + 
         720*Nc*Nf*Pi^2*u2^5 - (180*I)*Pi^3*u2^5 + (4320*I)*Nc*Pi^3*u2^5 + 
         (120*I)*Nc^2*Pi^3*u2^5 - 16*Pi^4*u2^5 - 540*Nc*Pi^4*u2^5 + 
         17760*Nc*u2^6 - 480*Nc^2*u2^6 + 480*Nc*Nf*u2^6 + 
         (14160*I)*Nc*Pi*u2^6 + (240*I)*Nc^2*Pi*u2^6 - (240*I)*Nc*Nf*Pi*
          u2^6 - 6720*Nc*Pi^2*u2^6 + 240*Nc^2*Pi^2*u2^6 - 
         240*Nc*Nf*Pi^2*u2^6 - (1440*I)*Nc*Pi^3*u2^6 + 180*Nc*Pi^4*u2^6 - 
         23040*u2^2*Zeta[3] + 16920*Nc^2*u2^2*Zeta[3] - 
         (2160*I)*Pi*u2^2*Zeta[3] - (4680*I)*Nc^2*Pi*u2^2*Zeta[3] + 
         46080*u2^3*Zeta[3] - 33840*Nc^2*u2^3*Zeta[3] + 
         (3600*I)*Pi*u2^3*Zeta[3] + (9360*I)*Nc^2*Pi*u2^3*Zeta[3] - 
         24120*u2^4*Zeta[3] + 17640*Nc^2*u2^4*Zeta[3] - 
         (1080*I)*Pi*u2^4*Zeta[3] - (4680*I)*Nc^2*Pi*u2^4*Zeta[3] + 
         1080*u2^5*Zeta[3] - 720*Nc^2*u2^5*Zeta[3] - (360*I)*Pi*u2^5*Zeta[3])/
        (360*Nc*s*(-1 + u2)^2*u2^2) + Log[mt2/s]*
        (((448*Nc - 16*Nc^2 + 16*Nc*Nf - 896*Nc*u2 + 32*Nc^2*u2 - 
            32*Nc*Nf*u2 - 12*u2^2 + 448*Nc*u2^2 - 124*Nc^2*u2^2 + 
            16*Nc*Nf*u2^2 + (144*I)*Pi*u2^2 - (24*I)*Nc*Pi*u2^2 - 
            (184*I)*Nc^2*Pi*u2^2 + (16*I)*Nc*Nf*Pi*u2^2 + 48*Pi^2*u2^2 - 
            5*Nc^2*Pi^2*u2^2 + 12*u2^3 + 108*Nc^2*u2^3 - (144*I)*Pi*u2^3 + 
            (24*I)*Nc*Pi*u2^3 + (184*I)*Nc^2*Pi*u2^3 - (16*I)*Nc*Nf*Pi*u2^3 - 
            66*Pi^2*u2^3 + 5*Nc^2*Pi^2*u2^3 - 12*u2^4 - 12*Nc^2*u2^4 + 
            18*Pi^2*u2^4)*G[0, u2])/(12*Nc*s*(-1 + u2)*u2^2) + 
         ((12 + 12*Nc^2 - 36*u2 + 60*Nc^2*u2 - (144*I)*Pi*u2 + 
            (24*I)*Nc*Pi*u2 + (184*I)*Nc^2*Pi*u2 - (16*I)*Nc*Nf*Pi*u2 - 
            30*Pi^2*u2 + 5*Nc^2*Pi^2*u2 + 48*u2^2 - 448*Nc*u2^2 - 
            128*Nc^2*u2^2 - 16*Nc*Nf*u2^2 + (288*I)*Pi*u2^2 - 
            (48*I)*Nc*Pi*u2^2 - (368*I)*Nc^2*Pi*u2^2 + (32*I)*Nc*Nf*Pi*u2^2 + 
            42*Pi^2*u2^2 - 10*Nc^2*Pi^2*u2^2 - 36*u2^3 + 60*Nc^2*u2^3 - 
            (144*I)*Pi*u2^3 + (24*I)*Nc*Pi*u2^3 + (184*I)*Nc^2*Pi*u2^3 - 
            (16*I)*Nc*Nf*Pi*u2^3 + 6*Pi^2*u2^3 + 5*Nc^2*Pi^2*u2^3 + 12*u2^4 + 
            12*Nc^2*u2^4 - 18*Pi^2*u2^4)*G[1, u2])/(12*Nc*s*(-1 + u2)^2*u2) + 
         ((72*Nc - 72*Nc*u2 + (9*I)*Pi*u2 - 54*u2^2 + 6*Nc*u2^2 + 
            20*Nc^2*u2^2 + 4*Nc*Nf*u2^2 - (15*I)*Pi*u2^2 - 
            (6*I)*Nc^2*Pi*u2^2)*G[0, 0, u2])/(3*Nc*s*u2^2) + 
         ((72 - 12*Nc - 92*Nc^2 + 8*Nc*Nf + (45*I)*Nc^2*Pi)*G[0, 1, u2])/
          (6*Nc*s) + ((72 - 12*Nc - 92*Nc^2 + 8*Nc*Nf + (45*I)*Nc^2*Pi)*
           G[1, 0, u2])/(6*Nc*s) + ((-54 + 6*Nc + 20*Nc^2 + 4*Nc*Nf - 
            (6*I)*Pi - (6*I)*Nc^2*Pi + 108*u2 + 60*Nc*u2 - 40*Nc^2*u2 - 
            8*Nc*Nf*u2 + (21*I)*Pi*u2 + (12*I)*Nc^2*Pi*u2 - 54*u2^2 + 
            6*Nc*u2^2 + 20*Nc^2*u2^2 + 4*Nc*Nf*u2^2 - (15*I)*Pi*u2^2 - 
            (6*I)*Nc^2*Pi*u2^2)*G[1, 1, u2])/(3*Nc*s*(-1 + u2)^2) + 
         ((-12*Nc + 12*Nc*u2 - 8*u2^2 + Nc^2*u2^2)*G[0, 0, 0, u2])/
          (Nc*s*u2^2) + ((3 + 2*u2 + 2*Nc^2*u2)*G[0, 0, 1, u2])/(Nc*s*u2) + 
         ((3 + 2*u2 + 2*Nc^2*u2)*G[0, 1, 0, u2])/(Nc*s*u2) + 
         ((-5 - 2*Nc^2 + 2*u2 + 2*Nc^2*u2)*G[0, 1, 1, u2])/(Nc*s*(-1 + u2)) + 
         ((3 + 2*u2 + 2*Nc^2*u2)*G[1, 0, 0, u2])/(Nc*s*u2) + 
         ((-5 - 2*Nc^2 + 2*u2 + 2*Nc^2*u2)*G[1, 0, 1, u2])/(Nc*s*(-1 + u2)) + 
         ((-5 - 2*Nc^2 + 2*u2 + 2*Nc^2*u2)*G[1, 1, 0, u2])/(Nc*s*(-1 + u2)) + 
         ((-8 + Nc^2 + 16*u2 - 12*Nc*u2 - 2*Nc^2*u2 - 8*u2^2 + Nc^2*u2^2)*
           G[1, 1, 1, u2])/(Nc*s*(-1 + u2)^2) + (472*Nc + 8*Nc^2 - 8*Nc*Nf - 
           1416*Nc*u2 - 24*Nc^2*u2 + 24*Nc*Nf*u2 + (12*I)*Pi*u2 + 
           (12*I)*Nc^2*Pi*u2 - 252*u2^2 + 1416*Nc*u2^2 + 204*Nc^2*u2^2 - 
           24*Nc*Nf*u2^2 - (24*I)*Pi*u2^2 - (120*I)*Nc^2*Pi*u2^2 - 
           150*Pi^2*u2^2 + 24*Nc*Pi^2*u2^2 + 134*Nc^2*Pi^2*u2^2 - 
           8*Nc*Nf*Pi^2*u2^2 + (2*I)*Pi^3*u2^2 - (15*I)*Nc^2*Pi^3*u2^2 + 
           504*u2^3 - 472*Nc*u2^3 - 368*Nc^2*u2^3 + 8*Nc*Nf*u2^3 + 
           (24*I)*Pi*u2^3 - (448*I)*Nc*Pi*u2^3 + (232*I)*Nc^2*Pi*u2^3 - 
           (16*I)*Nc*Nf*Pi*u2^3 + 300*Pi^2*u2^3 + 96*Nc*Pi^2*u2^3 - 
           268*Nc^2*Pi^2*u2^3 + 16*Nc*Nf*Pi^2*u2^3 - (4*I)*Pi^3*u2^3 + 
           (24*I)*Nc*Pi^3*u2^3 + (30*I)*Nc^2*Pi^3*u2^3 - 252*u2^4 + 
           1416*Nc*u2^4 + 204*Nc^2*u2^4 - 24*Nc*Nf*u2^4 - (12*I)*Pi*u2^4 + 
           (1344*I)*Nc*Pi*u2^4 - (156*I)*Nc^2*Pi*u2^4 + (48*I)*Nc*Nf*Pi*
            u2^4 - 150*Pi^2*u2^4 - 408*Nc*Pi^2*u2^4 + 134*Nc^2*Pi^2*u2^4 - 
           8*Nc*Nf*Pi^2*u2^4 + (2*I)*Pi^3*u2^4 - (72*I)*Nc*Pi^3*u2^4 - 
           (15*I)*Nc^2*Pi^3*u2^4 - 1416*Nc*u2^5 - 24*Nc^2*u2^5 + 
           24*Nc*Nf*u2^5 - (1344*I)*Nc*Pi*u2^5 + (48*I)*Nc^2*Pi*u2^5 - 
           (48*I)*Nc*Nf*Pi*u2^5 + 432*Nc*Pi^2*u2^5 + (72*I)*Nc*Pi^3*u2^5 + 
           472*Nc*u2^6 + 8*Nc^2*u2^6 - 8*Nc*Nf*u2^6 + (448*I)*Nc*Pi*u2^6 - 
           (16*I)*Nc^2*Pi*u2^6 + (16*I)*Nc*Nf*Pi*u2^6 - 144*Nc*Pi^2*u2^6 - 
           (24*I)*Nc*Pi^3*u2^6 - 216*u2^2*Zeta[3] - 468*Nc^2*u2^2*Zeta[3] + 
           432*u2^3*Zeta[3] + 936*Nc^2*u2^3*Zeta[3] - 216*u2^4*Zeta[3] - 
           468*Nc^2*u2^4*Zeta[3])/(12*Nc*s*(-1 + u2)^2*u2^2)))
 
OmegapmpHtogggat2lr2aNfp1 = 
    ((60 - 220*Nc^2 + 16*Nc*Nf + (26*I)*Nc^2*Pi + (4*I)*Nc*Nf*Pi - 6*Pi^2 - 
        12*Nc^2*Pi^2 - 183*u2 + 645*Nc^2*u2 - 48*Nc*Nf*u2 + (3*I)*Pi*u2 + 
        (74*I)*Nc^2*Pi*u2 - (14*I)*Nc*Nf*Pi*u2 + 15*Pi^2*u2 + 
        16*Nc^2*Pi^2*u2 + 90*u2^2 - 866*Nc^2*u2^2 + 32*Nc*Nf*u2^2 - 
        (24*I)*Pi*u2^2 - (56*I)*Nc^2*Pi*u2^2 + (8*I)*Nc*Nf*Pi*u2^2 - 
        32*Pi^2*u2^2 - 43*Nc^2*Pi^2*u2^2 + 81*u2^3 + 477*Nc^2*u2^3 - 
        (27*I)*Pi*u2^3 + (144*I)*Nc^2*Pi*u2^3 - (6*I)*Nc*Nf*Pi*u2^3 - 
        2*Pi^2*u2^3 + 4*Nc^2*Pi^2*u2^3 - 48*u2^4 - 252*Nc^2*u2^4 - 
        (24*I)*Nc^2*Pi*u2^4 + 2*Nc^2*Pi^2*u2^4)*G[0, 0, u2])/
      (12*Nc*(-1 + u2)^3*u2) + ((28*Nc^2 + 8*Nc*Nf - (12*I)*Pi - 
        (84*I)*Nc^2*Pi - 15*u2 - 171*Nc^2*u2 - 24*Nc*Nf*u2 - (6*I)*Pi*u2 + 
        (187*I)*Nc^2*Pi*u2 + (2*I)*Nc*Nf*Pi*u2 + 5*Pi^2*u2 - 
        10*Nc^2*Pi^2*u2 + 84*u2^2 + 440*Nc^2*u2^2 + 16*Nc*Nf*u2^2 + 
        (36*I)*Pi*u2^2 - (234*I)*Nc^2*Pi*u2^2 - (12*I)*Nc*Nf*Pi*u2^2 - 
        6*Pi^2*u2^2 + 10*Nc^2*Pi^2*u2^2 - 117*u2^3 - 477*Nc^2*u2^3 - 
        (18*I)*Pi*u2^3 + (175*I)*Nc^2*Pi*u2^3 + (2*I)*Nc*Nf*Pi*u2^3 + 
        Pi^2*u2^3 - 4*Nc^2*Pi^2*u2^3 + 48*u2^4 + 180*Nc^2*u2^4 + 
        4*Nc^2*Pi^2*u2^4)*G[0, 1, u2])/(12*Nc*(-1 + u2)^3*u2) + 
     ((28*Nc^2 + 8*Nc*Nf - 6*Nc^2*Pi^2 - 15*u2 - 171*Nc^2*u2 - 24*Nc*Nf*u2 + 
        (18*I)*Pi*u2 - (125*I)*Nc^2*Pi*u2 + (2*I)*Nc*Nf*Pi*u2 + 6*Pi^2*u2 + 
        9*Nc^2*Pi^2*u2 + 84*u2^2 + 440*Nc^2*u2^2 + 16*Nc*Nf*u2^2 + 
        (12*I)*Pi*u2^2 + (150*I)*Nc^2*Pi*u2^2 - (12*I)*Nc*Nf*Pi*u2^2 - 
        12*Pi^2*u2^2 + 28*Nc^2*Pi^2*u2^2 - 117*u2^3 - 477*Nc^2*u2^3 + 
        (18*I)*Pi*u2^3 - (125*I)*Nc^2*Pi*u2^3 + (2*I)*Nc*Nf*Pi*u2^3 + 
        6*Pi^2*u2^3 - 11*Nc^2*Pi^2*u2^3 + 48*u2^4 + 180*Nc^2*u2^4 + 
        4*Nc^2*Pi^2*u2^4)*G[1, 0, u2])/(12*Nc*(-1 + u2)^3*u2) + 
     ((-48 - 252*Nc^2 + (12*I)*Pi + (96*I)*Nc^2*Pi + 2*Nc^2*Pi^2 + 153*u2 + 
        909*Nc^2*u2 + (3*I)*Pi*u2 - (290*I)*Nc^2*Pi*u2 + (2*I)*Nc*Nf*Pi*u2 + 
        7*Pi^2*u2 - 10*Nc^2*Pi^2*u2 - 210*u2^2 - 4*Nc*u2^2 - 1310*Nc^2*u2^2 - 
        4*Nc*Nf*u2^2 - (42*I)*Pi*u2^2 + (268*I)*Nc^2*Pi*u2^2 - 
        (4*I)*Nc*Nf*Pi*u2^2 - 14*Pi^2*u2^2 + 16*Nc^2*Pi^2*u2^2 + 153*u2^3 + 
        909*Nc^2*u2^3 + (27*I)*Pi*u2^3 - (50*I)*Nc^2*Pi*u2^3 + 
        (2*I)*Nc*Nf*Pi*u2^3 + 7*Pi^2*u2^3 - 10*Nc^2*Pi^2*u2^3 - 48*u2^4 - 
        252*Nc^2*u2^4 - (24*I)*Nc^2*Pi*u2^4 + 2*Nc^2*Pi^2*u2^4)*G[1, 1, u2])/
      (12*Nc*(-1 + u2)^3*u2) + ((-6 + 76*Nc^2 - 4*Nc*Nf - (12*I)*Nc^2*Pi + 
        15*u2 - 226*Nc^2*u2 + 10*Nc*Nf*u2 + (4*I)*Pi*u2 + (26*I)*Nc^2*Pi*u2 - 
        34*u2^2 + 362*Nc^2*u2^2 - 16*Nc*Nf*u2^2 + (8*I)*Pi*u2^2 - 
        (30*I)*Nc^2*Pi*u2^2 - 15*u2^3 - 164*Nc^2*u2^3 + 2*Nc*Nf*u2^3 + 
        (4*I)*Pi*u2^3 - (12*I)*Nc^2*Pi*u2^3 + 8*u2^4 + 68*Nc^2*u2^4 + 
        (4*I)*Nc^2*Pi*u2^4)*G[0, 0, 0, u2])/(4*Nc*(-1 + u2)^3*u2) - 
     ((26*Nc^2 + 4*Nc*Nf - 267*Nc^2*u2 - 6*Nc*Nf*u2 - (6*I)*Pi*u2 - 
        (12*I)*Nc^2*Pi*u2 + 352*Nc^2*u2^2 + 8*Nc*Nf*u2^2 + (36*I)*Pi*u2^2 + 
        (114*I)*Nc^2*Pi*u2^2 - 12*u2^3 - 251*Nc^2*u2^3 + 2*Nc*Nf*u2^3 - 
        (18*I)*Pi*u2^3 + (30*I)*Nc^2*Pi*u2^3 + 12*u2^4 + 96*Nc^2*u2^4)*
       G[0, 0, 1, u2])/(12*Nc*(-1 + u2)^3*u2) - 
     ((26*Nc^2 + 4*Nc*Nf - 267*Nc^2*u2 - 6*Nc*Nf*u2 - (6*I)*Pi*u2 + 
        (24*I)*Nc^2*Pi*u2 + 352*Nc^2*u2^2 + 8*Nc*Nf*u2^2 + 
        (12*I)*Nc^2*Pi*u2^2 - 12*u2^3 - 251*Nc^2*u2^3 + 2*Nc*Nf*u2^3 + 
        (6*I)*Pi*u2^3 - (36*I)*Nc^2*Pi*u2^3 + 12*u2^4 + 96*Nc^2*u2^4)*
       G[0, 1, 0, u2])/(12*Nc*(-1 + u2)^3*u2) + 
     ((12 + 60*Nc^2 + 27*u2 - 2*Nc^2*u2 + 2*Nc*Nf*u2 + (6*I)*Pi*u2 - 
        15*u2^2 + 266*Nc^2*u2^2 - 2*Nc*Nf*u2^2 - (6*I)*Pi*u2^2 + 
        (12*I)*Nc^2*Pi*u2^2 - 12*Nc^2*u2^3 - (12*I)*Nc^2*Pi*u2^3)*
       G[0, 1, 1, u2])/(12*Nc*(-1 + u2)^2*u2) + 
     ((-26*Nc^2 - 4*Nc*Nf + (12*I)*Nc^2*Pi + 36*u2 - 33*Nc^2*u2 + 
        6*Nc*Nf*u2 - (18*I)*Nc^2*Pi*u2 - 24*u2^2 + 32*Nc^2*u2^2 - 
        8*Nc*Nf*u2^2 - (12*I)*Nc^2*Pi*u2^2 + 36*u2^3 - 61*Nc^2*u2^3 - 
        2*Nc*Nf*u2^3 + (30*I)*Nc^2*Pi*u2^3 - 12*Nc^2*u2^4 - 
        (12*I)*Nc^2*Pi*u2^4)*G[1, 0, 0, u2])/(12*Nc*(-1 + u2)^3*u2) - 
     ((-24*Nc^2 + 27*u2 - 50*Nc^2*u2 + 2*Nc*Nf*u2 + (6*I)*Pi*u2 + 
        (12*I)*Nc^2*Pi*u2 - 42*u2^2 + 268*Nc^2*u2^2 - 4*Nc*Nf*u2^2 - 
        (12*I)*Pi*u2^2 + (24*I)*Nc^2*Pi*u2^2 + 3*u2^3 - 290*Nc^2*u2^3 + 
        2*Nc*Nf*u2^3 + (6*I)*Pi*u2^3 + (12*I)*Nc^2*Pi*u2^3 + 12*u2^4 + 
        96*Nc^2*u2^4)*G[1, 0, 1, u2])/(12*Nc*(-1 + u2)^3*u2) - 
     ((-24*Nc^2 + 27*u2 - 98*Nc^2*u2 + 2*Nc*Nf*u2 + (18*I)*Nc^2*Pi*u2 + 
        12*u2^2 + 96*Nc^2*u2^2)*G[1, 1, 0, u2])/(12*Nc*(-1 + u2)*u2) + 
     ((8 + 68*Nc^2 + 18*u2 - 133*Nc^2*u2 + 2*Nc*Nf*u2 - (4*I)*Pi*u2 + 
        (10*I)*Nc^2*Pi*u2 + 8*u2^2 + 68*Nc^2*u2^2 + (4*I)*Nc^2*Pi*u2^2)*
       G[1, 1, 1, u2])/(4*Nc*(-1 + u2)*u2) + 
     ((-2 - 24*Nc^2 + 11*u2 + 47*Nc^2*u2 - 10*u2^2 - 71*Nc^2*u2^2 + 4*u2^3 + 
        Nc^2*u2^3 + 2*Nc^2*u2^4)*G[0, 0, 0, 0, u2])/(2*Nc*(-1 + u2)^3*u2) - 
     ((-6*Nc^2 + u2 + 11*Nc^2*u2 - 2*u2^2 - 41*Nc^2*u2^2 - u2^3 + 
        6*Nc^2*u2^3)*G[0, 0, 0, 1, u2])/(2*Nc*(-1 + u2)^3*u2) - 
     ((-6*Nc^2 + u2 + 11*Nc^2*u2 - 2*u2^2 - 41*Nc^2*u2^2 - u2^3 + 
        6*Nc^2*u2^3)*G[0, 0, 1, 0, u2])/(2*Nc*(-1 + u2)^3*u2) - 
     ((Nc^2 - 2*Nc^2*u2 + 2*u2^2 + 27*Nc^2*u2^2)*G[0, 0, 1, 1, u2])/
      (Nc*(-1 + u2)^3*u2) - ((6*Nc^2 + 3*u2 - 17*Nc^2*u2 - u2^2 + Nc^2*u2^2)*
       G[0, 1, 0, 0, u2])/(2*Nc*(-1 + u2)^2*u2) + 
     ((-Nc^2 - 2*u2 + 3*Nc^2*u2)*G[0, 1, 0, 1, u2])/(Nc*(-1 + u2)*u2) + 
     ((-Nc^2 - 2*u2 + 3*Nc^2*u2)*G[0, 1, 1, 0, u2])/(Nc*(-1 + u2)*u2) - 
     ((-2 + 5*Nc^2 + 2*Nc^2*u2)*G[0, 1, 1, 1, u2])/(2*Nc*(-1 + u2)) - 
     ((-6*Nc^2 - 3*u2 + 18*Nc^2*u2 + 6*u2^2 - 24*Nc^2*u2^2 - 3*u2^3 + 
        2*Nc^2*u2^3 + 2*Nc^2*u2^4)*G[1, 0, 0, 0, u2])/(2*Nc*(-1 + u2)^3*u2) + 
     (2*(-1 + Nc^2 + 2*u2 - 4*Nc^2*u2 - u2^2 + Nc^2*u2^2)*G[1, 0, 0, 1, u2])/
      (Nc*(-1 + u2)^3) + (2*(-1 + Nc^2 + 2*u2 - 4*Nc^2*u2 - u2^2 + Nc^2*u2^2)*
       G[1, 0, 1, 0, u2])/(Nc*(-1 + u2)^3) - 
     ((2*Nc^2 - 2*u2 + 5*Nc^2*u2)*G[1, 0, 1, 1, u2])/(2*Nc*(-1 + u2)*u2) + 
     (3*(-1 + Nc)*(1 + Nc)*G[1, 1, 0, 0, u2])/(2*Nc*(-1 + u2)) - 
     ((2*Nc^2 - 2*u2 + 5*Nc^2*u2)*G[1, 1, 0, 1, u2])/(2*Nc*(-1 + u2)*u2) - 
     ((2*Nc^2 - 2*u2 + 5*Nc^2*u2)*G[1, 1, 1, 0, u2])/(2*Nc*(-1 + u2)*u2) + 
     ((2*Nc^2 + u2 + 11*Nc^2*u2 + 2*Nc^2*u2^2)*G[1, 1, 1, 1, u2])/
      (2*Nc*(-1 + u2)*u2) + 
     (-(-60 + 48*Nc - 12*Nc^2 + (22*I)*Nc^2*Pi - (4*I)*Nc*Nf*Pi + 6*Pi^2 + 
          12*Nc^2*Pi^2 + 183*u2 - 144*Nc*u2 + 51*Nc^2*u2 + (15*I)*Pi*u2 - 
          (12*I)*Nc*Pi*u2 - (58*I)*Nc^2*Pi*u2 + (10*I)*Nc*Nf*Pi*u2 - 
          17*Pi^2*u2 - 36*Nc^2*Pi^2*u2 - 246*u2^2 + 196*Nc*u2^2 - 
          82*Nc^2*u2^2 + 4*Nc*Nf*u2^2 - (36*I)*Pi*u2^2 + (48*I)*Nc*Pi*u2^2 + 
          (102*I)*Nc^2*Pi*u2^2 - (12*I)*Nc*Nf*Pi*u2^2 + 16*Pi^2*u2^2 + 
          42*Nc^2*Pi^2*u2^2 + 183*u2^3 - 144*Nc*u2^3 + 51*Nc^2*u2^3 + 
          (39*I)*Pi*u2^3 - (60*I)*Nc*Pi*u2^3 - (106*I)*Nc^2*Pi*u2^3 + 
          (10*I)*Nc*Nf*Pi*u2^3 - 5*Pi^2*u2^3 - 24*Nc^2*Pi^2*u2^3 - 60*u2^4 + 
          48*Nc*u2^4 - 12*Nc^2*u2^4 - (18*I)*Pi*u2^4 + (24*I)*Nc*Pi*u2^4 + 
          (40*I)*Nc^2*Pi*u2^4 - (4*I)*Nc*Nf*Pi*u2^4 + 6*Nc^2*Pi^2*u2^4)/
        (24*Nc*(-1 + u2)^3*u2) + ((-18 + 24*Nc + 40*Nc^2 - 4*Nc*Nf - 
          (12*I)*Nc^2*Pi + 39*u2 - 60*Nc*u2 - 106*Nc^2*u2 + 10*Nc*Nf*u2 - 
          (6*I)*Pi*u2 + (18*I)*Nc^2*Pi*u2 - 36*u2^2 + 48*Nc*u2^2 + 
          102*Nc^2*u2^2 - 12*Nc*Nf*u2^2 - (24*I)*Nc^2*Pi*u2^2 + 15*u2^3 - 
          12*Nc*u2^3 - 58*Nc^2*u2^3 + 10*Nc*Nf*u2^3 - (6*I)*Pi*u2^3 + 
          (18*I)*Nc^2*Pi*u2^3 + 22*Nc^2*u2^4 - 4*Nc*Nf*u2^4 - 
          (12*I)*Nc^2*Pi*u2^4)*G[0, u2])/(24*Nc*(-1 + u2)^3*u2) + 
       ((22*Nc^2 - 4*Nc*Nf - 18*u2 + 12*Nc*u2 + 7*Nc^2*u2 + 2*Nc*Nf*u2 + 
          (12*I)*Pi*u2 + (6*I)*Nc^2*Pi*u2 + 22*Nc^2*u2^2 - 4*Nc*Nf*u2^2 - 
          (12*I)*Nc^2*Pi*u2^2)*G[1, u2])/(24*Nc*(-1 + u2)*u2) - 
       ((2 + 4*Nc^2 - 6*u2 - 7*Nc^2*u2 + 8*u2^2 + 6*Nc^2*u2^2 - 2*u2^3 - 
          3*Nc^2*u2^3 + 2*Nc^2*u2^4)*G[0, 0, u2])/(4*Nc*(-1 + u2)^3*u2) - 
       ((-2*Nc^2 + 2*u2 + Nc^2*u2)*G[0, 1, u2])/(4*Nc*(-1 + u2)*u2) - 
       ((-2*Nc^2 + 2*u2 + Nc^2*u2)*G[1, 0, u2])/(4*Nc*(-1 + u2)*u2) - 
       ((2*Nc^2 - 3*u2 - 3*Nc^2*u2 + 2*Nc^2*u2^2)*G[1, 1, u2])/
        (4*Nc*(-1 + u2)*u2))*Log[mt2/s]^2 + 
     (-(-3 + 6*Nc + 3*Nc^2 - 3*Nc*u2 - I*Pi*u2 + I*Nc^2*Pi*u2 - 3*u2^2 + 
          6*Nc*u2^2 + 3*Nc^2*u2^2 + (2*I)*Pi*u2^2)/(12*Nc*(-1 + u2)*u2) + 
       ((2 - u2 + Nc^2*u2)*G[0, u2])/(12*Nc*(-1 + u2)*u2) - 
       ((-1 + Nc)*(1 + Nc)*G[1, u2])/(12*Nc*(-1 + u2)))*Log[mt2/s]^3 - 
     ((2 - u2 + Nc^2*u2 + 2*u2^2)*Log[mt2/s]^4)/(48*Nc*(-1 + u2)*u2) + 
     (G[0, u2]*(-144 + 36*Nc^2 - 24*Nc*Nf - (28*I)*Nc^2*Pi - (8*I)*Nc*Nf*Pi + 
        4*Pi^2 + 20*Nc^2*Pi^2 + 432*u2 - 108*Nc^2*u2 + 72*Nc*Nf*u2 - 
        (15*I)*Pi*u2 - (3*I)*Nc^2*Pi*u2 + (24*I)*Nc*Nf*Pi*u2 - 15*Pi^2*u2 - 
        92*Nc^2*Pi^2*u2 - 2*Nc*Nf*Pi^2*u2 + (6*I)*Nc^2*Pi^3*u2 - 384*u2^2 - 
        24*Nc^2*u2^2 - 96*Nc*Nf*u2^2 + (30*I)*Pi*u2^2 - 
        (154*I)*Nc^2*Pi*u2^2 - (32*I)*Nc*Nf*Pi*u2^2 - 15*Pi^2*u2^2 + 
        226*Nc^2*Pi^2*u2^2 - 2*Nc*Nf*Pi^2*u2^2 + (19*I)*Nc^2*Pi^3*u2^2 + 
        96*u2^3 - 36*Nc^2*u2^3 + 72*Nc*Nf*u2^3 - (15*I)*Pi*u2^3 - 
        (3*I)*Nc^2*Pi*u2^3 + (24*I)*Nc*Nf*Pi*u2^3 - 4*Pi^2*u2^3 - 
        123*Nc^2*Pi^2*u2^3 - 6*Nc*Nf*Pi^2*u2^3 + I*Pi^3*u2^3 - 
        (14*I)*Nc^2*Pi^3*u2^3 + 132*Nc^2*u2^4 - 24*Nc*Nf*u2^4 - 
        (28*I)*Nc^2*Pi*u2^4 - (8*I)*Nc*Nf*Pi*u2^4 + 6*Pi^2*u2^4 + 
        61*Nc^2*Pi^2*u2^4 + 2*Nc*Nf*Pi^2*u2^4 + (6*I)*Nc^2*Pi^3*u2^4 + 
        96*Zeta[3] - 24*Nc^2*Zeta[3] - 270*u2*Zeta[3] + 192*Nc^2*u2*Zeta[3] + 
        228*u2^2*Zeta[3] - 18*Nc^2*u2^2*Zeta[3] - 42*u2^3*Zeta[3] - 
        18*Nc^2*u2^3*Zeta[3]))/(12*Nc*(-1 + u2)^3*u2) + 
     (G[1, u2]*(132*Nc^2 - 24*Nc*Nf - (48*I)*Pi - (180*I)*Nc^2*Pi + 6*Pi^2 + 
        54*Nc^2*Pi^2 - 96*u2 - 756*Nc^2*u2 + 72*Nc*Nf*u2 + (117*I)*Pi*u2 + 
        (477*I)*Nc^2*Pi*u2 + Pi^2*u2 - 230*Nc^2*Pi^2*u2 + 2*Nc*Nf*Pi^2*u2 - 
        (2*I)*Pi^3*u2 - I*Nc^2*Pi^3*u2 + 192*u2^2 + 8*Nc*u2^2 + 
        1240*Nc^2*u2^2 - 88*Nc*Nf*u2^2 - (84*I)*Pi*u2^2 - 
        (440*I)*Nc^2*Pi*u2^2 - (16*I)*Nc*Nf*Pi*u2^2 - 14*Pi^2*u2^2 + 
        359*Nc^2*Pi^2*u2^2 - 2*Nc*Nf*Pi^2*u2^2 + (4*I)*Pi^3*u2^2 - 96*u2^3 - 
        756*Nc^2*u2^3 + 72*Nc*Nf*u2^3 + (15*I)*Pi*u2^3 + 
        (171*I)*Nc^2*Pi*u2^3 + (24*I)*Nc*Nf*Pi*u2^3 + Pi^2*u2^3 - 
        244*Nc^2*Pi^2*u2^3 - 2*Nc*Nf*Pi^2*u2^3 - (2*I)*Pi^3*u2^3 - 
        (13*I)*Nc^2*Pi^3*u2^3 + 132*Nc^2*u2^4 - 24*Nc*Nf*u2^4 - 
        (28*I)*Nc^2*Pi*u2^4 - (8*I)*Nc*Nf*Pi*u2^4 + 6*Pi^2*u2^4 + 
        61*Nc^2*Pi^2*u2^4 + 2*Nc*Nf*Pi^2*u2^4 + (6*I)*Nc^2*Pi^3*u2^4 + 
        42*u2*Zeta[3] + 6*Nc^2*u2*Zeta[3] - 84*u2^2*Zeta[3] + 
        36*Nc^2*u2^2*Zeta[3] + 42*u2^3*Zeta[3] + 6*Nc^2*u2^3*Zeta[3]))/
      (12*Nc*(-1 + u2)^3*u2) + (7200 + 21600*Nc^2 - (7920*I)*Nc^2*Pi + 
       (1440*I)*Nc*Nf*Pi - 240*Pi^2 - 5160*Nc^2*Pi^2 - 52*Pi^4 - 
       56*Nc^2*Pi^4 - 21600*u2 - 64800*Nc^2*u2 - (5760*I)*Pi*u2 + 
       (2160*I)*Nc^2*Pi*u2 - (4320*I)*Nc*Nf*Pi*u2 + 1860*Pi^2*u2 + 
       22500*Nc^2*Pi^2*u2 + (120*I)*Pi^3*u2 + (1560*I)*Nc^2*Pi^3*u2 + 
       73*Pi^4*u2 - 125*Nc^2*Pi^4*u2 + 28800*u2^2 - 1440*Nc*u2^2 + 
       87840*Nc^2*u2^2 - 1440*Nc*Nf*u2^2 + (23040*I)*Pi*u2^2 + 
       (1440*I)*Nc^2*Pi*u2^2 + (5760*I)*Nc*Nf*Pi*u2^2 - 7920*Pi^2*u2^2 - 
       28680*Nc^2*Pi^2*u2^2 - 960*Nc*Nf*Pi^2*u2^2 - (1080*I)*Pi^3*u2^2 - 
       (540*I)*Nc^2*Pi^3*u2^2 - (120*I)*Nc*Nf*Pi^3*u2^2 + 176*Pi^4*u2^2 - 
       314*Nc^2*Pi^4*u2^2 - 21600*u2^3 - 64800*Nc^2*u2^3 - 
       (25920*I)*Pi*u2^3 + (6480*I)*Nc^2*Pi*u2^3 - (4320*I)*Nc*Nf*Pi*u2^3 + 
       9780*Pi^2*u2^3 + 17460*Nc^2*Pi^2*u2^3 + 1440*Nc*Nf*Pi^2*u2^3 + 
       (900*I)*Pi^3*u2^3 + (60*I)*Nc^2*Pi^3*u2^3 + (240*I)*Nc*Nf*Pi^3*u2^3 - 
       307*Pi^4*u2^3 + 23*Nc^2*Pi^4*u2^3 + 7200*u2^4 + 21600*Nc^2*u2^4 + 
       (8640*I)*Pi*u2^4 - (2160*I)*Nc^2*Pi*u2^4 + (1440*I)*Nc*Nf*Pi*u2^4 - 
       3480*Pi^2*u2^4 - 6120*Nc^2*Pi^2*u2^4 - 480*Nc*Nf*Pi^2*u2^4 - 
       (420*I)*Pi^3*u2^4 + (360*I)*Nc^2*Pi^3*u2^4 - (120*I)*Nc*Nf*Pi^3*u2^4 + 
       98*Pi^4*u2^4 + 28*Nc^2*Pi^4*u2^4 - 11520*Zeta[3] + 
       15120*Nc^2*Zeta[3] + 33120*u2*Zeta[3] - 39600*Nc^2*u2*Zeta[3] + 
       (2160*I)*Pi*u2*Zeta[3] + (720*I)*Nc^2*Pi*u2*Zeta[3] - 
       40320*u2^2*Zeta[3] + 44640*Nc^2*u2^2*Zeta[3] - 
       (12960*I)*Pi*u2^2*Zeta[3] - (3240*I)*Nc^2*Pi*u2^2*Zeta[3] + 
       33840*u2^3*Zeta[3] - 38880*Nc^2*u2^3*Zeta[3] + 
       (15840*I)*Pi*u2^3*Zeta[3] - (13320*I)*Nc^2*Pi*u2^3*Zeta[3] - 
       12240*u2^4*Zeta[3] + 10080*Nc^2*u2^4*Zeta[3] - 
       (5760*I)*Pi*u2^4*Zeta[3] + (2160*I)*Nc^2*Pi*u2^4*Zeta[3])/
      (720*Nc*(-1 + u2)^3*u2) + Log[mt2/s]*
      (((-60 + 24*Nc + 32*Nc^2 - 8*Nc*Nf - (2*I)*Nc^2*Pi - (4*I)*Nc*Nf*Pi + 
          6*Pi^2 + 12*Nc^2*Pi^2 + 183*u2 - 72*Nc*u2 - 81*Nc^2*u2 + 
          24*Nc*Nf*u2 + (6*I)*Pi*u2 - (6*I)*Nc*Pi*u2 - (60*I)*Nc^2*Pi*u2 + 
          (12*I)*Nc*Nf*Pi*u2 - 16*Pi^2*u2 - 26*Nc^2*Pi^2*u2 - 144*u2^2 + 
          48*Nc*u2^2 + 8*Nc^2*u2^2 - 32*Nc*Nf*u2^2 + (36*I)*Pi*u2^2 - 
          (12*I)*Nc*Pi*u2^2 + (28*I)*Nc^2*Pi*u2^2 - (16*I)*Nc*Nf*Pi*u2^2 + 
          22*Pi^2*u2^2 + 30*Nc^2*Pi^2*u2^2 + 21*u2^3 - 3*Nc^2*u2^3 + 
          24*Nc*Nf*u2^3 + (6*I)*Pi*u2^3 - (6*I)*Nc*Pi*u2^3 - 
          (60*I)*Nc^2*Pi*u2^3 + (12*I)*Nc*Nf*Pi*u2^3 - 6*Pi^2*u2^3 - 
          22*Nc^2*Pi^2*u2^3 + 44*Nc^2*u2^4 - 8*Nc*Nf*u2^4 - 
          (2*I)*Nc^2*Pi*u2^4 - (4*I)*Nc*Nf*Pi*u2^4 + 12*Nc^2*Pi^2*u2^4)*
         G[0, u2])/(12*Nc*(-1 + u2)^3*u2) + 
       ((44*Nc^2 - 8*Nc*Nf - (12*I)*Pi - (108*I)*Nc^2*Pi - 21*u2 - 
          261*Nc^2*u2 + 24*Nc*Nf*u2 + (15*I)*Pi*u2 + (6*I)*Nc*Pi*u2 + 
          (321*I)*Nc^2*Pi*u2 - 7*Pi^2*u2 - 6*Nc^2*Pi^2*u2 + 42*u2^2 + 
          4*Nc*u2^2 + 430*Nc^2*u2^2 - 28*Nc*Nf*u2^2 + (6*I)*Pi*u2^2 - 
          (12*I)*Nc*Pi*u2^2 - (320*I)*Nc^2*Pi*u2^2 - (4*I)*Nc*Nf*Pi*u2^2 + 
          14*Pi^2*u2^2 + 24*Nc^2*Pi^2*u2^2 - 21*u2^3 - 261*Nc^2*u2^3 + 
          24*Nc*Nf*u2^3 - (9*I)*Pi*u2^3 + (6*I)*Nc*Pi*u2^3 + 
          (109*I)*Nc^2*Pi*u2^3 + (8*I)*Nc*Nf*Pi*u2^3 - 7*Pi^2*u2^3 - 
          30*Nc^2*Pi^2*u2^3 + 44*Nc^2*u2^4 - 8*Nc*Nf*u2^4 - 
          (2*I)*Nc^2*Pi*u2^4 - (4*I)*Nc*Nf*Pi*u2^4 + 12*Nc^2*Pi^2*u2^4)*
         G[1, u2])/(12*Nc*(-1 + u2)^3*u2) + 
       ((9 - 6*Nc - 55*Nc^2 + 4*Nc*Nf + (12*I)*Nc^2*Pi - 21*u2 + 15*Nc*u2 + 
          160*Nc^2*u2 - 10*Nc*Nf*u2 - (21*I)*Nc^2*Pi*u2 + 39*u2^2 - 
          24*Nc*u2^2 - 263*Nc^2*u2^2 + 8*Nc*Nf*u2^2 + (9*I)*Nc^2*Pi*u2^2 + 
          3*u2^3 + 3*Nc*u2^3 + 176*Nc^2*u2^3 - 2*Nc*Nf*u2^3 + (3*I)*Pi*u2^3 + 
          (9*I)*Nc^2*Pi*u2^3 - 6*u2^4 - 66*Nc^2*u2^4 - (6*I)*Nc^2*Pi*u2^4)*
         G[0, 0, u2])/(6*Nc*(-1 + u2)^3*u2) + 
       ((2*Nc^2 + 4*Nc*Nf + 9*u2 - 6*Nc*u2 - 105*Nc^2*u2 + (6*I)*Pi*u2 - 
          (6*I)*Nc^2*Pi*u2 + 12*u2^2 + 108*Nc^2*u2^2)*G[0, 1, u2])/
        (12*Nc*(-1 + u2)*u2) + ((2*Nc^2 + 4*Nc*Nf + 9*u2 - 6*Nc*u2 - 
          105*Nc^2*u2 + (6*I)*Nc^2*Pi*u2 + 12*u2^2 + 108*Nc^2*u2^2)*
         G[1, 0, u2])/(12*Nc*(-1 + u2)*u2) + 
       ((-6 - 66*Nc^2 + 3*Nc*u2 + 85*Nc^2*u2 + 2*Nc*Nf*u2 - (3*I)*Pi*u2 + 
          (3*I)*Nc^2*Pi*u2 - 6*u2^2 - 66*Nc^2*u2^2 - (6*I)*Nc^2*Pi*u2^2)*
         G[1, 1, u2])/(6*Nc*(-1 + u2)*u2) - 
       ((-2 - 12*Nc^2 + 8*u2 + 23*Nc^2*u2 - 12*u2^2 - 15*Nc^2*u2^2 + 3*u2^3 + 
          Nc^2*u2^3)*G[0, 0, 0, u2])/(2*Nc*(-1 + u2)^3*u2) + 
       ((-4*Nc^2 + 2*u2 + Nc^2*u2)*G[0, 0, 1, u2])/(2*Nc*(-1 + u2)*u2) + 
       ((-4*Nc^2 + 2*u2 + Nc^2*u2)*G[0, 1, 0, u2])/(2*Nc*(-1 + u2)*u2) - 
       ((-2*Nc^2 - u2 + Nc^2*u2)*G[0, 1, 1, u2])/(2*Nc*(-1 + u2)*u2) + 
       ((-4*Nc^2 + u2 + 3*Nc^2*u2)*G[1, 0, 0, u2])/(2*Nc*(-1 + u2)*u2) - 
       ((-2*Nc^2 - u2 + Nc^2*u2)*G[1, 0, 1, u2])/(2*Nc*(-1 + u2)*u2) - 
       ((-2*Nc^2 - u2 + Nc^2*u2)*G[1, 1, 0, u2])/(2*Nc*(-1 + u2)*u2) - 
       ((5 + Nc^2)*G[1, 1, 1, u2])/(2*Nc*(-1 + u2)) + 
       (144 - 72*Nc + 96*Nc^2 - (44*I)*Nc^2*Pi + (8*I)*Nc*Nf*Pi - 4*Pi^2 - 
         20*Nc^2*Pi^2 - 432*u2 + 216*Nc*u2 - 288*Nc^2*u2 - (21*I)*Pi*u2 + 
         (3*I)*Nc^2*Pi*u2 - (24*I)*Nc*Nf*Pi*u2 + 15*Pi^2*u2 + 
         86*Nc^2*Pi^2*u2 + 2*Nc*Nf*Pi^2*u2 + (2*I)*Pi^3*u2 + 
         (2*I)*Nc^2*Pi^3*u2 + 576*u2^2 - 296*Nc*u2^2 + 392*Nc^2*u2^2 - 
         8*Nc*Nf*u2^2 + (144*I)*Pi*u2^2 - (48*I)*Nc*Pi*u2^2 - 
         (8*I)*Nc^2*Pi*u2^2 + (32*I)*Nc*Nf*Pi*u2^2 - 31*Pi^2*u2^2 + 
         6*Nc*Pi^2*u2^2 - 137*Nc^2*Pi^2*u2^2 - 8*Nc*Nf*Pi^2*u2^2 - 
         (8*I)*Pi^3*u2^2 - (10*I)*Nc^2*Pi^3*u2^2 - 432*u2^3 + 216*Nc*u2^3 - 
         288*Nc^2*u2^3 - (183*I)*Pi*u2^3 + (72*I)*Nc*Pi*u2^3 + 
         (81*I)*Nc^2*Pi*u2^3 - (24*I)*Nc*Nf*Pi*u2^3 + 39*Pi^2*u2^3 - 
         12*Nc*Pi^2*u2^3 + 102*Nc^2*Pi^2*u2^3 + 10*Nc*Nf*Pi^2*u2^3 + 
         (10*I)*Pi^3*u2^3 + (14*I)*Nc^2*Pi^3*u2^3 + 144*u2^4 - 72*Nc*u2^4 + 
         96*Nc^2*u2^4 + (60*I)*Pi*u2^4 - (24*I)*Nc*Pi*u2^4 - 
         (32*I)*Nc^2*Pi*u2^4 + (8*I)*Nc*Nf*Pi*u2^4 - 19*Pi^2*u2^4 + 
         6*Nc*Pi^2*u2^4 - 31*Nc^2*Pi^2*u2^4 - 4*Nc*Nf*Pi^2*u2^4 - 
         (4*I)*Pi^3*u2^4 - (6*I)*Nc^2*Pi^3*u2^4 - 96*Zeta[3] + 
         24*Nc^2*Zeta[3] + 246*u2*Zeta[3] - 144*Nc^2*u2*Zeta[3] - 
         300*u2^2*Zeta[3] + 240*Nc^2*u2^2*Zeta[3] + 246*u2^3*Zeta[3] - 
         144*Nc^2*u2^3*Zeta[3] - 96*u2^4*Zeta[3] + 24*Nc^2*u2^4*Zeta[3])/
        (12*Nc*(-1 + u2)^3*u2)) + 
     mt2*(((144 - 376*Nc^2 + 16*Nc*Nf + (136*I)*Nc^2*Pi - (16*I)*Nc*Nf*Pi + 
          16*Pi^2 + 44*Nc^2*Pi^2 - 522*u2 + 1100*Nc^2*u2 - 56*Nc*Nf*u2 + 
          (36*I)*Pi*u2 - (584*I)*Nc^2*Pi*u2 + (56*I)*Nc*Nf*Pi*u2 - 
          23*Pi^2*u2 - 121*Nc^2*Pi^2*u2 + 216*u2^2 - 726*Nc^2*u2^2 + 
          48*Nc*Nf*u2^2 - (294*I)*Pi*u2^2 + (944*I)*Nc^2*Pi*u2^2 - 
          (80*I)*Nc*Nf*Pi*u2^2 + Pi^2*u2^2 + 38*Nc^2*Pi^2*u2^2 + 162*u2^3 - 
          162*Nc^2*u2^3 + (420*I)*Pi*u2^3 - (846*I)*Nc^2*Pi*u2^3 + 
          (48*I)*Nc*Nf*Pi*u2^3 + 101*Pi^2*u2^3 + 19*Nc^2*Pi^2*u2^3 + 
          212*Nc^2*u2^4 - 8*Nc*Nf*u2^4 - (18*I)*Pi*u2^4 + 
          (290*I)*Nc^2*Pi*u2^4 - (8*I)*Nc*Nf*Pi*u2^4 - 35*Pi^2*u2^4 - 
          64*Nc^2*Pi^2*u2^4 - 48*Nc^2*u2^5 - (96*I)*Nc^2*Pi*u2^5 + 
          8*Nc^2*Pi^2*u2^5)*G[0, 0, u2])/(12*Nc*s*(-1 + u2)^3*u2^2) + 
       ((-92*Nc^2 + 8*Nc*Nf - 78*u2 + 356*Nc^2*u2 - 32*Nc*Nf*u2 - 
          45*Pi^2*u2 + 31*Nc^2*Pi^2*u2 + 84*u2^2 - 210*Nc^2*u2^2 + 
          24*Nc*Nf*u2^2 - (216*I)*Pi*u2^2 + (192*I)*Nc^2*Pi*u2^2 + 
          95*Pi^2*u2^2 - 66*Nc^2*Pi^2*u2^2 - 18*u2^3 - 60*Nc^2*u2^3 + 
          (174*I)*Pi*u2^3 - (66*I)*Nc^2*Pi*u2^3 + 50*Pi^2*u2^3 + 
          31*Nc^2*Pi^2*u2^3 - 6*Nc^2*u2^4 + (30*I)*Pi*u2^4 - 
          (270*I)*Nc^2*Pi*u2^4 - 30*Pi^2*u2^4 - 76*Nc^2*Pi^2*u2^4 + 
          (120*I)*Nc^2*Pi*u2^5 + 16*Nc^2*Pi^2*u2^5)*G[0, 1, u2])/
        (12*Nc*s*(-1 + u2)^3*u2^2) + ((-92*Nc^2 + 8*Nc*Nf - (120*I)*Nc^2*Pi + 
          24*Nc^2*Pi^2 - 78*u2 + 356*Nc^2*u2 - 32*Nc*Nf*u2 - (54*I)*Pi*u2 + 
          (396*I)*Nc^2*Pi*u2 - 63*Pi^2*u2 - 77*Nc^2*Pi^2*u2 + 84*u2^2 - 
          210*Nc^2*u2^2 + 24*Nc*Nf*u2^2 + (498*I)*Pi*u2^2 - 
          (876*I)*Nc^2*Pi*u2^2 + 153*Pi^2*u2^2 + 92*Nc^2*Pi^2*u2^2 - 
          18*u2^3 - 60*Nc^2*u2^3 - (498*I)*Pi*u2^3 + (876*I)*Nc^2*Pi*u2^3 - 
          90*Pi^2*u2^3 - 51*Nc^2*Pi^2*u2^3 - 6*Nc^2*u2^4 + (54*I)*Pi*u2^4 - 
          (396*I)*Nc^2*Pi*u2^4 + 18*Pi^2*u2^4 - 4*Nc^2*Pi^2*u2^4 + 
          (120*I)*Nc^2*Pi*u2^5 + 16*Nc^2*Pi^2*u2^5)*G[1, 0, u2])/
        (12*Nc*s*(-1 + u2)^3*u2^2) + ((-48*Nc^2 + 8*Nc^2*Pi^2 + 136*Nc^2*u2 + 
          8*Nc*Nf*u2 + (12*I)*Nc^2*Pi*u2 + 38*Pi^2*u2 - 32*Nc^2*Pi^2*u2 + 
          126*u2^2 - 358*Nc^2*u2^2 - 8*Nc*Nf*u2^2 - (174*I)*Pi*u2^2 + 
          (68*I)*Nc^2*Pi*u2^2 - (8*I)*Nc*Nf*Pi*u2^2 - 128*Pi^2*u2^2 + 
          35*Nc^2*Pi^2*u2^2 - 252*u2^3 - 448*Nc*u2^3 + 556*Nc^2*u2^3 - 
          16*Nc*Nf*u2^3 + (294*I)*Pi*u2^3 - (84*I)*Nc^2*Pi*u2^3 + 
          (24*I)*Nc*Nf*Pi*u2^3 + 189*Pi^2*u2^3 + 2*Nc^2*Pi^2*u2^3 + 
          126*u2^4 - 358*Nc^2*u2^4 - 8*Nc*Nf*u2^4 - (66*I)*Pi*u2^4 - 
          (180*I)*Nc^2*Pi*u2^4 - (24*I)*Nc*Nf*Pi*u2^4 - 146*Pi^2*u2^4 - 
          13*Nc^2*Pi^2*u2^4 + 136*Nc^2*u2^5 + 8*Nc*Nf*u2^5 - (54*I)*Pi*u2^5 + 
          (280*I)*Nc^2*Pi*u2^5 + (8*I)*Nc*Nf*Pi*u2^5 + 47*Pi^2*u2^5 - 
          8*Nc^2*Pi^2*u2^5 - 48*Nc^2*u2^6 - (96*I)*Nc^2*Pi*u2^6 + 
          8*Nc^2*Pi^2*u2^6)*G[1, 1, u2])/(12*Nc*s*(-1 + u2)^4*u2^2) + 
       ((40 - 50*Nc^2 + 8*Nc*Nf + (24*I)*Nc^2*Pi - 96*u2 + 105*Nc^2*u2 - 
          24*Nc*Nf*u2 + (4*I)*Pi*u2 - (70*I)*Nc^2*Pi*u2 + 42*u2^2 - 
          64*Nc^2*u2^2 + 20*Nc*Nf*u2^2 - (4*I)*Pi*u2^2 + 
          (35*I)*Nc^2*Pi*u2^2 + 43*u2^3 - 65*Nc^2*u2^3 - 4*Nc*Nf*u2^3 + 
          (4*I)*Pi*u2^3 + (21*I)*Nc^2*Pi*u2^3 - 7*u2^4 + 64*Nc^2*u2^4 - 
          (4*I)*Pi*u2^4 - (18*I)*Nc^2*Pi*u2^4 - 20*Nc^2*u2^5 + 
          (8*I)*Nc^2*Pi*u2^5)*G[0, 0, 0, u2])/(2*Nc*s*(-1 + u2)^3*u2^2) + 
       ((-68*Nc^2 + 8*Nc*Nf + 3*u2 + 158*Nc^2*u2 - 20*Nc*Nf*u2 + 
          (3*I)*Nc^2*Pi*u2 - 90*u2^2 + 52*Nc^2*u2^2 + 8*Nc*Nf*u2^2 + 
          (24*I)*Pi*u2^2 + (48*I)*Nc^2*Pi*u2^2 + 93*u2^3 - 130*Nc^2*u2^3 + 
          4*Nc*Nf*u2^3 - (144*I)*Pi*u2^3 + (72*I)*Nc^2*Pi*u2^3 + 
          (48*I)*Pi*u2^4 - (27*I)*Nc^2*Pi*u2^4)*G[0, 0, 1, u2])/
        (6*Nc*s*(-1 + u2)^3*u2^2) + ((-68*Nc^2 + 8*Nc*Nf + 3*u2 + 
          158*Nc^2*u2 - 20*Nc*Nf*u2 - (21*I)*Pi*u2 + (45*I)*Nc^2*Pi*u2 - 
          90*u2^2 + 52*Nc^2*u2^2 + 8*Nc*Nf*u2^2 + (87*I)*Pi*u2^2 - 
          (96*I)*Nc^2*Pi*u2^2 + 93*u2^3 - 130*Nc^2*u2^3 + 4*Nc*Nf*u2^3 - 
          (39*I)*Pi*u2^3 - (30*I)*Nc^2*Pi*u2^3 + (21*I)*Pi*u2^4 + 
          (9*I)*Nc^2*Pi*u2^4)*G[0, 1, 0, u2])/(6*Nc*s*(-1 + u2)^3*u2^2) + 
       ((12*Nc^2 - 12*u2 - 43*Nc^2*u2 + 4*Nc*Nf*u2 - (21*I)*Nc^2*Pi*u2 - 
          81*u2^2 + 65*Nc^2*u2^2 - 8*Nc*Nf*u2^2 - (24*I)*Pi*u2^2 + 
          (42*I)*Nc^2*Pi*u2^2 + 66*u2^3 + 23*Nc^2*u2^3 + 4*Nc*Nf*u2^3 + 
          (99*I)*Pi*u2^3 - (129*I)*Nc^2*Pi*u2^3 + 15*u2^4 - 141*Nc^2*u2^4 - 
          (51*I)*Pi*u2^4 + (132*I)*Nc^2*Pi*u2^4 + 60*Nc^2*u2^5 - 
          (24*I)*Nc^2*Pi*u2^5)*G[0, 1, 1, u2])/(6*Nc*s*(-1 + u2)^3*u2^2) + 
       ((68*Nc^2 - 8*Nc*Nf + (24*I)*Nc^2*Pi + 9*u2 - 153*Nc^2*u2 + 
          12*Nc*Nf*u2 + (21*I)*Pi*u2 - (48*I)*Nc^2*Pi*u2 - 237*u2^2 + 
          266*Nc^2*u2^2 + 4*Nc*Nf*u2^2 - (42*I)*Pi*u2^2 + 
          (15*I)*Nc^2*Pi*u2^2 + 27*u2^3 - 138*Nc^2*u2^3 + (21*I)*Pi*u2^3 + 
          (12*I)*Nc^2*Pi*u2^3 + 60*Nc^2*u2^4 - (24*I)*Nc^2*Pi*u2^4)*
         G[1, 0, 0, u2])/(6*Nc*s*(-1 + u2)^2*u2^2) + 
       ((-48*Nc^2 - 27*u2 + 92*Nc^2*u2 + 4*Nc*Nf*u2 + (75*I)*Nc^2*Pi*u2 - 
          60*u2^2 + 2*Nc^2*u2^2 - 8*Nc*Nf*u2^2 - (24*I)*Pi*u2^2 - 
          (156*I)*Nc^2*Pi*u2^2 + 87*u2^3 - 40*Nc^2*u2^3 + 4*Nc*Nf*u2^3 + 
          (87*I)*Pi*u2^3 + (96*I)*Nc^2*Pi*u2^3 - 6*Nc^2*u2^4 - 
          (45*I)*Pi*u2^4 - (15*I)*Nc^2*Pi*u2^4)*G[1, 0, 1, u2])/
        (6*Nc*s*(-1 + u2)^3*u2^2) + ((48*Nc^2 + 27*u2 - 44*Nc^2*u2 - 
          4*Nc*Nf*u2 - (24*I)*Pi*u2 + (21*I)*Nc^2*Pi*u2 + 87*u2^2 - 
          46*Nc^2*u2^2 + 4*Nc*Nf*u2^2 + (48*I)*Pi*u2^2 - (9*I)*Nc^2*Pi*u2^2 - 
          6*Nc^2*u2^3 - (24*I)*Pi*u2^3 + (21*I)*Nc^2*Pi*u2^3)*G[1, 1, 0, u2])/
        (6*Nc*s*(-1 + u2)^2*u2^2) + ((-20*Nc^2 - 7*u2 + 73*Nc^2*u2 + 
          (15*I)*Nc^2*Pi*u2 - 56*u2^2 - 52*Nc^2*u2^2 - 4*Nc*Nf*u2^2 + 
          (8*I)*Pi*u2^2 - (51*I)*Nc^2*Pi*u2^2 + 126*u2^3 + 48*Nc*u2^3 - 
          2*Nc^2*u2^3 + 8*Nc*Nf*u2^3 + (4*I)*Pi*u2^3 + (31*I)*Nc^2*Pi*u2^3 - 
          56*u2^4 - 52*Nc^2*u2^4 - 4*Nc*Nf*u2^4 - (26*I)*Pi*u2^4 + 
          (39*I)*Nc^2*Pi*u2^4 - 7*u2^5 + 73*Nc^2*u2^5 + (14*I)*Pi*u2^5 - 
          (42*I)*Nc^2*Pi*u2^5 - 20*Nc^2*u2^6 + (8*I)*Nc^2*Pi*u2^6)*
         G[1, 1, 1, u2])/(2*Nc*s*(-1 + u2)^4*u2^2) + 
       ((8 + 126*Nc^2 - 32*u2 - 345*Nc^2*u2 + 64*u2^2 + 213*Nc^2*u2^2 + 
          8*u2^3 - 10*Nc^2*u2^3 - 12*u2^4 - 36*Nc^2*u2^4 + 8*Nc^2*u2^5)*
         G[0, 0, 0, 0, u2])/(2*Nc*s*(-1 + u2)^3*u2^2) + 
       ((-24*Nc^2 - 2*u2 + 74*Nc^2*u2 - 20*u2^2 - 31*Nc^2*u2^2 - 
          4*Nc^2*u2^3 + 17*Nc^2*u2^4)*G[0, 0, 0, 1, u2])/
        (2*Nc*s*(-1 + u2)^3*u2^2) + ((-24*Nc^2 - 2*u2 + 74*Nc^2*u2 - 
          20*u2^2 - 31*Nc^2*u2^2 - 4*Nc^2*u2^3 + 17*Nc^2*u2^4)*
         G[0, 0, 1, 0, u2])/(2*Nc*s*(-1 + u2)^3*u2^2) - 
       ((-8*Nc^2 - 7*u2 + 19*Nc^2*u2 - 5*u2^2 - 3*Nc^2*u2^2 + 36*u2^3 - 
          29*Nc^2*u2^3 - 16*u2^4 + 21*Nc^2*u2^4)*G[0, 0, 1, 1, u2])/
        (2*Nc*s*(-1 + u2)^3*u2^2) - ((24*Nc^2 + 22*u2 - 113*Nc^2*u2 - 
          54*u2^2 + 142*Nc^2*u2^2 + 21*u2^3 - 36*Nc^2*u2^3 - 7*u2^4 + 
          7*Nc^2*u2^4)*G[0, 1, 0, 0, u2])/(2*Nc*s*(-1 + u2)^3*u2^2) + 
       ((8*Nc^2 + 20*u2 - 44*Nc^2*u2 - 48*u2^2 + 66*Nc^2*u2^2 + 20*u2^3 - 
          45*Nc^2*u2^3 + 15*Nc^2*u2^4)*G[0, 1, 0, 1, u2])/
        (2*Nc*s*(-1 + u2)^3*u2^2) + ((8*Nc^2 + 20*u2 - 44*Nc^2*u2 - 48*u2^2 + 
          66*Nc^2*u2^2 + 20*u2^3 - 45*Nc^2*u2^3 + 15*Nc^2*u2^4)*
         G[0, 1, 1, 0, u2])/(2*Nc*s*(-1 + u2)^3*u2^2) - 
       ((15 - 12*Nc^2 - 31*u2 + 33*Nc^2*u2 - 35*u2^2 + 2*Nc^2*u2^2 + 
          29*u2^3 - 31*Nc^2*u2^3 + 8*Nc^2*u2^4)*G[0, 1, 1, 1, u2])/
        (2*Nc*s*(-1 + u2)^3*u2) - ((24*Nc^2 + 38*u2 - 88*Nc^2*u2 - 86*u2^2 + 
          91*Nc^2*u2^2 + 55*u2^3 - 7*Nc^2*u2^3 - 13*u2^4 - 28*Nc^2*u2^4 + 
          8*Nc^2*u2^5)*G[1, 0, 0, 0, u2])/(2*Nc*s*(-1 + u2)^3*u2^2) - 
       ((-18 - 5*Nc^2 + 44*u2 + 9*Nc^2*u2 - 20*u2^2 - 21*Nc^2*u2^2 + 
          17*Nc^2*u2^3)*G[1, 0, 0, 1, u2])/(2*Nc*s*(-1 + u2)^3*u2) - 
       ((-18 - 5*Nc^2 + 44*u2 + 9*Nc^2*u2 - 20*u2^2 - 21*Nc^2*u2^2 + 
          17*Nc^2*u2^3)*G[1, 0, 1, 0, u2])/(2*Nc*s*(-1 + u2)^3*u2) + 
       ((8*Nc^2 - u2 - 14*Nc^2*u2 + 9*u2^2 - 15*Nc^2*u2^2 + 13*u2^3 + 
          16*Nc^2*u2^3 - 15*u2^4 + 5*Nc^2*u2^4)*G[1, 0, 1, 1, u2])/
        (2*Nc*s*(-1 + u2)^3*u2^2) + ((-11 + 7*Nc^2 + 28*u2 - 26*Nc^2*u2 - 
          8*u2^2 + 15*Nc^2*u2^2)*G[1, 1, 0, 0, u2])/(2*Nc*s*(-1 + u2)^2*u2) - 
       ((-8*Nc^2 - 14*u2 + 34*Nc^2*u2 + 12*u2^2 - 5*Nc^2*u2^2 + 8*u2^3 - 
          36*Nc^2*u2^3 + 15*Nc^2*u2^4)*G[1, 1, 0, 1, u2])/
        (2*Nc*s*(-1 + u2)^3*u2^2) - ((-8*Nc^2 - 14*u2 + 34*Nc^2*u2 + 
          12*u2^2 - 5*Nc^2*u2^2 + 8*u2^3 - 36*Nc^2*u2^3 + 15*Nc^2*u2^4)*
         G[1, 1, 1, 0, u2])/(2*Nc*s*(-1 + u2)^3*u2^2) + 
       ((8*Nc^2 + 28*u2 - 23*Nc^2*u2 - 72*u2^2 - 36*Nc^2*u2^2 + 88*u2^3 - 
          24*Nc*u2^3 + 102*Nc^2*u2^3 - 72*u2^4 - 36*Nc^2*u2^4 + 28*u2^5 - 
          23*Nc^2*u2^5 + 8*Nc^2*u2^6)*G[1, 1, 1, 1, u2])/
        (2*Nc*s*(-1 + u2)^4*u2^2) + 
       ((-144 + 48*Nc + 384*Nc^2 - (88*I)*Nc^2*Pi + (16*I)*Nc*Nf*Pi - 
           16*Pi^2 - 44*Nc^2*Pi^2 + 702*u2 - 216*Nc*u2 - 1572*Nc^2*u2 + 
           (24*I)*Pi*u2 + (24*I)*Nc*Pi*u2 + (352*I)*Nc^2*Pi*u2 - 
           (64*I)*Nc*Nf*Pi*u2 + 51*Pi^2*u2 + 189*Nc^2*Pi^2*u2 - 1242*u2^2 + 
           312*Nc*u2^2 + 2214*Nc^2*u2^2 + (24*I)*Pi*u2^2 - 
           (144*I)*Nc*Pi*u2^2 - (566*I)*Nc^2*Pi*u2^2 + (104*I)*Nc*Nf*Pi*
            u2^2 - 20*Pi^2*u2^2 - 303*Nc^2*Pi^2*u2^2 + 1368*u2^3 - 
           736*Nc*u2^3 - 2036*Nc^2*u2^3 - 16*Nc*Nf*u2^3 - (504*I)*Pi*u2^3 + 
           (408*I)*Nc*Pi*u2^3 + (814*I)*Nc^2*Pi*u2^3 - (112*I)*Nc*Nf*Pi*
            u2^3 - 129*Pi^2*u2^3 + 184*Nc^2*Pi^2*u2^3 - 1242*u2^4 + 
           312*Nc*u2^4 + 2214*Nc^2*u2^4 + (1080*I)*Pi*u2^4 - 
           (576*I)*Nc*Pi*u2^4 - (1166*I)*Nc^2*Pi*u2^4 + (104*I)*Nc*Nf*Pi*
            u2^4 + 202*Pi^2*u2^4 + 75*Nc^2*Pi^2*u2^4 + 702*u2^5 - 
           216*Nc*u2^5 - 1572*Nc^2*u2^5 - (864*I)*Pi*u2^5 + 
           (384*I)*Nc*Pi*u2^5 + (922*I)*Nc^2*Pi*u2^5 - (64*I)*Nc*Nf*Pi*u2^5 - 
           96*Pi^2*u2^5 - 171*Nc^2*Pi^2*u2^5 - 144*u2^6 + 48*Nc*u2^6 + 
           384*Nc^2*u2^6 + (240*I)*Pi*u2^6 - (96*I)*Nc*Pi*u2^6 - 
           (268*I)*Nc^2*Pi*u2^6 + (16*I)*Nc*Nf*Pi*u2^6 + 8*Pi^2*u2^6 + 
           70*Nc^2*Pi^2*u2^6)/(24*Nc*s*(-1 + u2)^4*u2^2) + 
         ((-120 + 48*Nc + 134*Nc^2 - 8*Nc*Nf - (24*I)*Nc^2*Pi + 192*u2 - 
            96*Nc*u2 - 193*Nc^2*u2 + 16*Nc*Nf*u2 - (48*I)*Pi*u2 + 
            (30*I)*Nc^2*Pi*u2 - 36*u2^2 + 48*Nc*u2^2 + 63*Nc^2*u2^2 - 
            12*Nc*Nf*u2^2 + (96*I)*Pi*u2^2 - (3*I)*Nc^2*Pi*u2^2 - 12*u2^3 - 
            12*Nc*u2^3 - 88*Nc^2*u2^3 + 16*Nc*Nf*u2^3 - (48*I)*Pi*u2^3 + 
            (30*I)*Nc^2*Pi*u2^3 + 44*Nc^2*u2^4 - 8*Nc*Nf*u2^4 - 
            (24*I)*Nc^2*Pi*u2^4)*G[0, u2])/(12*Nc*s*(-1 + u2)^2*u2^2) + 
         ((44*Nc^2 - 8*Nc*Nf + 15*u2 + 12*Nc*u2 - 170*Nc^2*u2 + 32*Nc*Nf*u2 + 
            (9*I)*Nc^2*Pi*u2 + 78*u2^2 - 48*Nc*u2^2 + 190*Nc^2*u2^2 - 
            52*Nc*Nf*u2^2 - (24*I)*Pi*u2^2 - (69*I)*Nc^2*Pi*u2^2 - 186*u2^3 + 
            216*Nc*u2^3 - 128*Nc^2*u2^3 + 56*Nc*Nf*u2^3 + (96*I)*Pi*u2^3 + 
            (177*I)*Nc^2*Pi*u2^3 + 78*u2^4 - 48*Nc*u2^4 + 190*Nc^2*u2^4 - 
            52*Nc*Nf*u2^4 - (102*I)*Pi*u2^4 - (207*I)*Nc^2*Pi*u2^4 + 
            15*u2^5 + 12*Nc*u2^5 - 170*Nc^2*u2^5 + 32*Nc*Nf*u2^5 + 
            (30*I)*Pi*u2^5 + (114*I)*Nc^2*Pi*u2^5 + 44*Nc^2*u2^6 - 
            8*Nc*Nf*u2^6 - (24*I)*Nc^2*Pi*u2^6)*G[1, u2])/
          (12*Nc*s*(-1 + u2)^4*u2^2) - ((8 + 46*Nc^2 - 36*u2 - 59*Nc^2*u2 + 
            18*u2^2 + 20*Nc^2*u2^2 - 3*u2^3 - 15*Nc^2*u2^3 + 8*Nc^2*u2^4)*
           G[0, 0, u2])/(4*Nc*s*(-1 + u2)^2*u2^2) - 
         ((8*Nc^2 - 10*u2 - 30*Nc^2*u2 + 24*u2^2 + 39*Nc^2*u2^2 - 8*u2^3 - 
            20*Nc^2*u2^3 + 3*Nc^2*u2^4)*G[0, 1, u2])/(4*Nc*s*(-1 + u2)^3*
           u2^2) - ((8*Nc^2 - 10*u2 - 30*Nc^2*u2 + 24*u2^2 + 39*Nc^2*u2^2 - 
            8*u2^3 - 20*Nc^2*u2^3 + 3*Nc^2*u2^4)*G[1, 0, u2])/
          (4*Nc*s*(-1 + u2)^3*u2^2) - ((8*Nc^2 + 3*u2 - 39*Nc^2*u2 + 6*u2^2 + 
            74*Nc^2*u2^2 - 18*u2^3 + 24*Nc*u2^3 - 86*Nc^2*u2^3 + 6*u2^4 + 
            74*Nc^2*u2^4 + 3*u2^5 - 39*Nc^2*u2^5 + 8*Nc^2*u2^6)*G[1, 1, u2])/
          (4*Nc*s*(-1 + u2)^4*u2^2))*Log[mt2/s]^2 + 
       ((40 - 24*Nc - 30*Nc^2 - 145*u2 + 96*Nc*u2 + 93*Nc^2*u2 + 
           (19*I)*Pi*u2 + (2*I)*Nc^2*Pi*u2 + 158*u2^2 - 156*Nc*u2^2 - 
           66*Nc^2*u2^2 - (80*I)*Pi*u2^2 - (6*I)*Nc^2*Pi*u2^2 - 106*u2^3 + 
           120*Nc*u2^3 + 6*Nc^2*u2^3 + (139*I)*Pi*u2^3 + (33*I)*Nc^2*Pi*
            u2^3 + 158*u2^4 - 156*Nc*u2^4 - 66*Nc^2*u2^4 - (128*I)*Pi*u2^4 - 
           (86*I)*Nc^2*Pi*u2^4 - 145*u2^5 + 96*Nc*u2^5 + 93*Nc^2*u2^5 + 
           (58*I)*Pi*u2^5 + (87*I)*Nc^2*Pi*u2^5 + 40*u2^6 - 24*Nc*u2^6 - 
           30*Nc^2*u2^6 - (8*I)*Pi*u2^6 - (30*I)*Nc^2*Pi*u2^6)/
          (12*Nc*s*(-1 + u2)^4*u2^2) - ((8 + 30*Nc^2 - 50*u2 - 57*Nc^2*u2 + 
            78*u2^2 + 29*Nc^2*u2^2 - 61*u2^3 - 4*Nc^2*u2^3 + 19*u2^4 + 
            2*Nc^2*u2^4)*G[0, u2])/(12*Nc*s*(-1 + u2)^3*u2^2) + 
         ((13 + 2*Nc^2 - 36*u2 - 18*Nc^2*u2 + 46*u2^2 + 24*Nc*u2^2 + 
            32*Nc^2*u2^2 - 36*u2^3 - 18*Nc^2*u2^3 + 13*u2^4 + 2*Nc^2*u2^4)*
           G[1, u2])/(12*Nc*s*(-1 + u2)^4*u2))*Log[mt2/s]^3 - 
       ((8 + 30*Nc^2 - 64*u2 - 87*Nc^2*u2 + 172*u2^2 + 74*Nc^2*u2^2 - 
          232*u2^3 + 24*Nc*u2^3 - 34*Nc^2*u2^3 + 172*u2^4 + 74*Nc^2*u2^4 - 
          64*u2^5 - 87*Nc^2*u2^5 + 8*u2^6 + 30*Nc^2*u2^6)*Log[mt2/s]^4)/
        (48*Nc*s*(-1 + u2)^4*u2^2) + (G[0, u2]*(336 - 1952*Nc^2 + 32*Nc*Nf + 
          (184*I)*Nc^2*Pi - (16*I)*Nc*Nf*Pi + 16*Pi^2 + 240*Nc^2*Pi^2 - 
          954*u2 + 5238*Nc^2*u2 - 96*Nc*Nf*u2 - (120*I)*Pi*u2 - 
          (588*I)*Nc^2*Pi*u2 + (48*I)*Nc*Nf*Pi*u2 - 54*Pi^2*u2 - 
          686*Nc^2*Pi^2*u2 + 8*Nc*Nf*Pi^2*u2 - (8*I)*Pi^3*u2 - 
          (92*I)*Nc^2*Pi^3*u2 + 774*u2^2 - 4326*Nc^2*u2^2 + 96*Nc*Nf*u2^2 - 
          (552*I)*Pi*u2^2 + (1224*I)*Nc^2*Pi*u2^2 - (48*I)*Nc*Nf*Pi*u2^2 - 
          98*Pi^2*u2^2 + 816*Nc^2*Pi^2*u2^2 - 48*Nc*Nf*Pi^2*u2^2 + 
          (16*I)*Pi^3*u2^2 + (174*I)*Nc^2*Pi^3*u2^2 + 126*u2^3 + 
          1302*Nc^2*u2^3 - 96*Nc*Nf*u2^3 + (552*I)*Pi*u2^3 - 
          (1224*I)*Nc^2*Pi*u2^3 + (48*I)*Nc*Nf*Pi*u2^3 + 51*Pi^2*u2^3 - 
          737*Nc^2*Pi^2*u2^3 + 80*Nc*Nf*Pi^2*u2^3 - (32*I)*Pi^3*u2^3 - 
          (40*I)*Nc^2*Pi^3*u2^3 - 258*u2^4 - 414*Nc^2*u2^4 + 96*Nc*Nf*u2^4 + 
          (120*I)*Pi*u2^4 + (588*I)*Nc^2*Pi*u2^4 - (48*I)*Nc*Nf*Pi*u2^4 - 
          23*Pi^2*u2^4 + 583*Nc^2*Pi^2*u2^4 - 56*Nc*Nf*Pi^2*u2^4 + 
          (8*I)*Pi^3*u2^4 - (66*I)*Nc^2*Pi^3*u2^4 + 176*Nc^2*u2^5 - 
          32*Nc*Nf*u2^5 - (184*I)*Nc^2*Pi*u2^5 + (16*I)*Nc*Nf*Pi*u2^5 - 
          136*Nc^2*Pi^2*u2^5 + 16*Nc*Nf*Pi^2*u2^5 + (48*I)*Nc^2*Pi^3*u2^5 - 
          768*Zeta[3] + 912*Nc^2*Zeta[3] + 1968*u2*Zeta[3] - 
          2088*Nc^2*u2*Zeta[3] - 2064*u2^2*Zeta[3] + 2304*Nc^2*u2^2*Zeta[3] + 
          144*u2^3*Zeta[3] - 408*Nc^2*u2^3*Zeta[3] + 48*u2^4*Zeta[3] + 
          240*Nc^2*u2^4*Zeta[3]))/(24*Nc*s*(-1 + u2)^3*u2^2) + 
       (G[1, u2]*(176*Nc^2 - 32*Nc*Nf - 120*Nc^2*Pi^2 + 318*u2 - 
          938*Nc^2*u2 + 128*Nc*Nf*u2 + (12*I)*Nc^2*Pi*u2 - 35*Pi^2*u2 + 
          387*Nc^2*Pi^2*u2 + (16*I)*Pi^3*u2 - (16*I)*Nc^2*Pi^3*u2 - 
          696*u2^2 + 696*Nc^2*u2^2 - 192*Nc*Nf*u2^2 + (36*I)*Pi*u2^2 + 
          (108*I)*Nc^2*Pi*u2^2 - 252*Pi^2*u2^2 - 78*Nc^2*Pi^2*u2^2 - 
          8*Nc*Nf*Pi^2*u2^2 - (40*I)*Pi^3*u2^2 + (134*I)*Nc^2*Pi^3*u2^2 + 
          756*u2^3 + 944*Nc*u2^3 + 148*Nc^2*u2^3 + 176*Nc*Nf*u2^3 - 
          (204*I)*Pi*u2^3 + (300*I)*Nc^2*Pi*u2^3 - (48*I)*Nc*Nf*Pi*u2^3 + 
          610*Pi^2*u2^3 - 348*Nc^2*Pi^2*u2^3 - 8*Nc*Nf*Pi^2*u2^3 + 
          (26*I)*Pi^3*u2^3 - (406*I)*Nc^2*Pi^3*u2^3 - 696*u2^4 + 
          696*Nc^2*u2^4 - 192*Nc*Nf*u2^4 + (324*I)*Pi*u2^4 - 
          (1132*I)*Nc^2*Pi*u2^4 + (112*I)*Nc*Nf*Pi*u2^4 - 324*Pi^2*u2^4 - 
          154*Nc^2*Pi^2*u2^4 + 56*Nc*Nf*Pi^2*u2^4 - (8*I)*Pi^3*u2^4 + 
          (522*I)*Nc^2*Pi^3*u2^4 + 318*u2^5 - 938*Nc^2*u2^5 + 
          128*Nc*Nf*u2^5 - (156*I)*Pi*u2^5 + (896*I)*Nc^2*Pi*u2^5 - 
          (80*I)*Nc*Nf*Pi*u2^5 + Pi^2*u2^5 + 449*Nc^2*Pi^2*u2^5 - 
          56*Nc*Nf*Pi^2*u2^5 + (6*I)*Pi^3*u2^5 - (282*I)*Nc^2*Pi^3*u2^5 + 
          176*Nc^2*u2^6 - 32*Nc*Nf*u2^6 - (184*I)*Nc^2*Pi*u2^6 + 
          (16*I)*Nc*Nf*Pi*u2^6 - 136*Nc^2*Pi^2*u2^6 + 16*Nc*Nf*Pi^2*u2^6 + 
          (48*I)*Nc^2*Pi^3*u2^6 - 240*u2*Zeta[3] + 192*Nc^2*u2*Zeta[3] + 
          528*u2^2*Zeta[3] - 144*Nc^2*u2^2*Zeta[3] - 324*u2^3*Zeta[3] - 
          336*Nc^2*u2^3*Zeta[3] + 96*u2^4*Zeta[3] + 336*Nc^2*u2^4*Zeta[3] - 
          60*u2^5*Zeta[3] - 48*Nc^2*u2^5*Zeta[3]))/(24*Nc*s*(-1 + u2)^4*
         u2^2) - (25920 - 101520*Nc^2 + (5280*I)*Nc^2*Pi - (960*I)*Nc*Nf*Pi - 
         240*Pi^2 + 11760*Nc^2*Pi^2 + 128*Pi^4 + 184*Nc^2*Pi^4 - 96120*u2 + 
         369180*Nc^2*u2 - (7740*I)*Pi*u2 - (17700*I)*Nc^2*Pi*u2 + 
         (3840*I)*Nc*Nf*Pi*u2 + 1230*Pi^2*u2 - 44730*Nc^2*Pi^2*u2 - 
         240*Nc*Nf*Pi^2*u2 + (270*I)*Pi^3*u2 + (90*I)*Nc^2*Pi^3*u2 - 
         348*Pi^4*u2 - 351*Nc^2*Pi^4*u2 + 146520*u2^2 - 494280*Nc^2*u2^2 + 
         (11520*I)*Pi*u2^2 + (51480*I)*Nc^2*Pi*u2^2 - (5760*I)*Nc*Nf*Pi*
          u2^2 - 8460*Pi^2*u2^2 + 71400*Nc^2*Pi^2*u2^2 + 
         240*Nc*Nf*Pi^2*u2^2 - (3000*I)*Pi^3*u2^2 - (660*I)*Nc^2*Pi^3*u2^2 + 
         (240*I)*Nc*Nf*Pi^3*u2^2 + 382*Pi^4*u2^2 - 670*Nc^2*Pi^4*u2^2 - 
         152640*u2^3 + 35520*Nc*u2^3 + 452280*Nc^2*u2^3 + 960*Nc*Nf*u2^3 + 
         (19440*I)*Pi*u2^3 - (168840*I)*Nc^2*Pi*u2^3 + (5760*I)*Nc*Nf*Pi*
          u2^3 + 26280*Pi^2*u2^3 - 103500*Nc^2*Pi^2*u2^3 + 
         1440*Nc*Nf*Pi^2*u2^3 + (3150*I)*Pi^3*u2^3 + (12930*I)*Nc^2*Pi^3*
          u2^3 - (1440*I)*Nc*Nf*Pi^3*u2^3 + 908*Pi^4*u2^3 + 
         952*Nc^2*Pi^4*u2^3 + 146520*u2^4 - 494280*Nc^2*u2^4 - 
         (51840*I)*Pi*u2^4 + (286920*I)*Nc^2*Pi*u2^4 - (5760*I)*Nc*Nf*Pi*
          u2^4 - 35460*Pi^2*u2^4 + 137400*Nc^2*Pi^2*u2^4 - 
         3120*Nc*Nf*Pi^2*u2^4 + (3420*I)*Pi^3*u2^4 - (31800*I)*Nc^2*Pi^3*
          u2^4 + (2640*I)*Nc*Nf*Pi^3*u2^4 - 1582*Pi^4*u2^4 - 
         176*Nc^2*Pi^4*u2^4 - 96120*u2^5 + 369180*Nc^2*u2^5 + 
         (38700*I)*Pi*u2^5 - (215700*I)*Nc^2*Pi*u2^5 + (3840*I)*Nc*Nf*Pi*
          u2^5 + 21210*Pi^2*u2^5 - 96810*Nc^2*Pi^2*u2^5 + 
         2160*Nc*Nf*Pi^2*u2^5 - (5760*I)*Pi^3*u2^5 + (26760*I)*Nc^2*Pi^3*
          u2^5 - (1920*I)*Nc*Nf*Pi^3*u2^5 + 744*Pi^4*u2^5 - 
         357*Nc^2*Pi^4*u2^5 + 25920*u2^6 - 101520*Nc^2*u2^6 - 
         (10080*I)*Pi*u2^6 + (58560*I)*Nc^2*Pi*u2^6 - (960*I)*Nc*Nf*Pi*u2^6 - 
         4560*Pi^2*u2^6 + 24480*Nc^2*Pi^2*u2^6 - 480*Nc*Nf*Pi^2*u2^6 + 
         (1920*I)*Pi^3*u2^6 - (7320*I)*Nc^2*Pi^3*u2^6 + (480*I)*Nc*Nf*Pi^3*
          u2^6 - 232*Pi^4*u2^6 + 418*Nc^2*Pi^4*u2^6 + 11520*Zeta[3] - 
         59040*Nc^2*Zeta[3] - 37440*u2*Zeta[3] + 238680*Nc^2*u2*Zeta[3] - 
         (1440*I)*Pi*u2*Zeta[3] + (30240*I)*Nc^2*Pi*u2*Zeta[3] + 
         46080*u2^2*Zeta[3] - 349200*Nc^2*u2^2*Zeta[3] + 
         (11520*I)*Pi*u2^2*Zeta[3] - (88560*I)*Nc^2*Pi*u2^2*Zeta[3] - 
         37800*u2^3*Zeta[3] + 331560*Nc^2*u2^3*Zeta[3] - 
         (71640*I)*Pi*u2^3*Zeta[3] + (169560*I)*Nc^2*Pi*u2^3*Zeta[3] + 
         41760*u2^4*Zeta[3] - 325440*Nc^2*u2^4*Zeta[3] + 
         (118800*I)*Pi*u2^4*Zeta[3] - (195840*I)*Nc^2*Pi*u2^4*Zeta[3] - 
         35640*u2^5*Zeta[3] + 215280*Nc^2*u2^5*Zeta[3] - 
         (80280*I)*Pi*u2^5*Zeta[3] + (114840*I)*Nc^2*Pi*u2^5*Zeta[3] + 
         11520*u2^6*Zeta[3] - 51840*Nc^2*u2^6*Zeta[3] + 
         (23040*I)*Pi*u2^6*Zeta[3] - (30240*I)*Nc^2*Pi*u2^6*Zeta[3])/
        (720*Nc*s*(-1 + u2)^4*u2^2) + Log[mt2/s]*
        (((-144 + 24*Nc + 428*Nc^2 - 8*Nc*Nf - (112*I)*Nc^2*Pi + 
            (16*I)*Nc*Nf*Pi - 16*Pi^2 - 44*Nc^2*Pi^2 + 540*u2 - 84*Nc*u2 - 
            1288*Nc^2*u2 + 28*Nc*Nf*u2 + (12*I)*Nc*Pi*u2 + 
            (412*I)*Nc^2*Pi*u2 - (52*I)*Nc*Nf*Pi*u2 + 29*Pi^2*u2 + 
            133*Nc^2*Pi^2*u2 - 576*u2^2 + 72*Nc*u2^2 + 1152*Nc^2*u2^2 - 
            24*Nc*Nf*u2^2 + (216*I)*Pi*u2^2 - (60*I)*Nc*Pi*u2^2 - 
            (584*I)*Nc^2*Pi*u2^2 + (68*I)*Nc*Nf*Pi*u2^2 + 11*Pi^2*u2^2 - 
            106*Nc^2*Pi^2*u2^2 + 132*u2^3 - 390*Nc^2*u2^3 + 24*Nc*Nf*u2^3 - 
            (216*I)*Pi*u2^3 + (60*I)*Nc*Pi*u2^3 + (584*I)*Nc^2*Pi*u2^3 - 
            (68*I)*Nc*Nf*Pi*u2^3 - 61*Pi^2*u2^3 + 34*Nc^2*Pi^2*u2^3 + 
            60*u2^4 - 12*Nc*u2^4 + 154*Nc^2*u2^4 - 28*Nc*Nf*u2^4 - 
            (12*I)*Nc*Pi*u2^4 - (412*I)*Nc^2*Pi*u2^4 + (52*I)*Nc*Nf*Pi*u2^4 + 
            35*Pi^2*u2^4 - 89*Nc^2*Pi^2*u2^4 - 44*Nc^2*u2^5 + 8*Nc*Nf*u2^5 + 
            (112*I)*Nc^2*Pi*u2^5 - (16*I)*Nc*Nf*Pi*u2^5 + 48*Nc^2*Pi^2*u2^5)*
           G[0, u2])/(12*Nc*s*(-1 + u2)^3*u2^2) + 
         ((-44*Nc^2 + 8*Nc*Nf - 78*u2 + 12*Nc*u2 + 252*Nc^2*u2 - 
            36*Nc*Nf*u2 - (12*I)*Nc^2*Pi*u2 - 38*Pi^2*u2 - Nc^2*Pi^2*u2 + 
            54*u2^2 - 12*Nc*u2^2 - 88*Nc^2*u2^2 + 52*Nc*Nf*u2^2 + 
            (144*I)*Pi*u2^2 - (24*I)*Nc*Pi*u2^2 - (4*I)*Nc^2*Pi*u2^2 - 
            (8*I)*Nc*Nf*Pi*u2^2 + 128*Pi^2*u2^2 + 91*Nc^2*Pi^2*u2^2 + 
            48*u2^3 + 448*Nc*u2^3 - 256*Nc^2*u2^3 - 32*Nc*Nf*u2^3 - 
            (270*I)*Pi*u2^3 + (60*I)*Nc*Pi*u2^3 - (140*I)*Nc^2*Pi*u2^3 + 
            (44*I)*Nc*Nf*Pi*u2^3 - 159*Pi^2*u2^3 - 336*Nc^2*Pi^2*u2^3 + 
            54*u2^4 - 12*Nc*u2^4 - 88*Nc^2*u2^4 + 52*Nc*Nf*u2^4 + 
            (108*I)*Pi*u2^4 - (48*I)*Nc*Pi*u2^4 + (452*I)*Nc^2*Pi*u2^4 - 
            (80*I)*Nc*Nf*Pi*u2^4 + 86*Pi^2*u2^4 + 451*Nc^2*Pi^2*u2^4 - 
            78*u2^5 + 12*Nc*u2^5 + 252*Nc^2*u2^5 - 36*Nc*Nf*u2^5 + 
            (18*I)*Pi*u2^5 + (12*I)*Nc*Pi*u2^5 - (408*I)*Nc^2*Pi*u2^5 + 
            (60*I)*Nc*Nf*Pi*u2^5 - 17*Pi^2*u2^5 - 253*Nc^2*Pi^2*u2^5 - 
            44*Nc^2*u2^6 + 8*Nc*Nf*u2^6 + (112*I)*Nc^2*Pi*u2^6 - 
            (16*I)*Nc*Nf*Pi*u2^6 + 48*Nc^2*Pi^2*u2^6)*G[1, u2])/
          (12*Nc*s*(-1 + u2)^4*u2^2) + ((-120 + 24*Nc + 154*Nc^2 - 16*Nc*Nf - 
            (48*I)*Nc^2*Pi + 303*u2 - 72*Nc*u2 - 369*Nc^2*u2 + 48*Nc*Nf*u2 - 
            (33*I)*Pi*u2 + (126*I)*Nc^2*Pi*u2 - 183*u2^2 + 60*Nc*u2^2 + 
            282*Nc^2*u2^2 - 48*Nc*Nf*u2^2 + (87*I)*Pi*u2^2 - 
            (72*I)*Nc^2*Pi*u2^2 - 12*u2^3 - 12*Nc*u2^3 - 32*Nc^2*u2^3 + 
            20*Nc*Nf*u2^3 - (111*I)*Pi*u2^3 - (3*I)*Nc^2*Pi*u2^3 + 12*u2^4 - 
            47*Nc^2*u2^4 - 4*Nc*Nf*u2^4 + (33*I)*Pi*u2^4 + 
            (57*I)*Nc^2*Pi*u2^4 + 12*Nc^2*u2^5 - (24*I)*Nc^2*Pi*u2^5)*
           G[0, 0, u2])/(6*Nc*s*(-1 + u2)^3*u2^2) + 
         ((56*Nc^2 - 8*Nc*Nf + 9*u2 + 6*Nc*u2 - 148*Nc^2*u2 + 22*Nc*Nf*u2 + 
            (3*I)*Nc^2*Pi*u2 + 63*u2^2 - 18*Nc*u2^2 + 78*Nc^2*u2^2 - 
            18*Nc*Nf*u2^2 + (24*I)*Pi*u2^2 - (42*I)*Nc^2*Pi*u2^2 - 72*u2^3 + 
            12*Nc*u2^3 + 8*Nc^2*u2^3 + 4*Nc*Nf*u2^3 - (78*I)*Pi*u2^3 + 
            (69*I)*Nc^2*Pi*u2^3 + 6*Nc^2*u2^4 + (36*I)*Pi*u2^4 - 
            (30*I)*Nc^2*Pi*u2^4)*G[0, 1, u2])/(6*Nc*s*(-1 + u2)^3*u2^2) + 
         ((-56*Nc^2 + 8*Nc*Nf - 9*u2 - 6*Nc*u2 + 92*Nc^2*u2 - 14*Nc*Nf*u2 - 
            (18*I)*Pi*u2 + (15*I)*Nc^2*Pi*u2 - 72*u2^2 + 12*Nc*u2^2 + 
            14*Nc^2*u2^2 + 4*Nc*Nf*u2^2 + (36*I)*Pi*u2^2 - 
            (21*I)*Nc^2*Pi*u2^2 + 6*Nc^2*u2^3 - (18*I)*Pi*u2^3 + 
            (15*I)*Nc^2*Pi*u2^3)*G[1, 0, u2])/(6*Nc*s*(-1 + u2)^2*u2^2) + 
         ((12*Nc^2 - 6*u2 - 73*Nc^2*u2 + 4*Nc*Nf*u2 - (21*I)*Nc^2*Pi*u2 + 
            48*u2^2 - 12*Nc*u2^2 + 166*Nc^2*u2^2 - 16*Nc*Nf*u2^2 + 
            (12*I)*Pi*u2^2 + (36*I)*Nc^2*Pi*u2^2 - 84*u2^3 - 120*Nc*u2^3 - 
            210*Nc^2*u2^3 + 24*Nc*Nf*u2^3 - (93*I)*Pi*u2^3 + 
            (69*I)*Nc^2*Pi*u2^3 + 48*u2^4 - 12*Nc*u2^4 + 166*Nc^2*u2^4 - 
            16*Nc*Nf*u2^4 + (132*I)*Pi*u2^4 - (186*I)*Nc^2*Pi*u2^4 - 6*u2^5 - 
            73*Nc^2*u2^5 + 4*Nc*Nf*u2^5 - (51*I)*Pi*u2^5 + 
            (126*I)*Nc^2*Pi*u2^5 + 12*Nc^2*u2^6 - (24*I)*Nc^2*Pi*u2^6)*
           G[1, 1, u2])/(6*Nc*s*(-1 + u2)^4*u2^2) + 
         ((-8 - 78*Nc^2 + 38*u2 + 201*Nc^2*u2 - 48*u2^2 - 147*Nc^2*u2^2 - 
            4*u2^3 + 35*Nc^2*u2^3 + 8*u2^4 + Nc^2*u2^4)*G[0, 0, 0, u2])/
          (2*Nc*s*(-1 + u2)^3*u2^2) - ((-16*Nc^2 + 5*u2 + 54*Nc^2*u2 - 
            23*u2^2 - 44*Nc^2*u2^2 + 12*u2^3 + Nc^2*u2^3 + 5*Nc^2*u2^4)*
           G[0, 0, 1, u2])/(2*Nc*s*(-1 + u2)^3*u2^2) - 
         ((-16*Nc^2 + 5*u2 + 54*Nc^2*u2 - 23*u2^2 - 44*Nc^2*u2^2 + 12*u2^3 + 
            Nc^2*u2^3 + 5*Nc^2*u2^4)*G[0, 1, 0, u2])/(2*Nc*s*(-1 + u2)^3*
           u2^2) - ((8*Nc^2 + 5*u2 - 25*Nc^2*u2 - 9*u2^2 + 19*Nc^2*u2^2 + 
            22*u2^3 - 4*Nc^2*u2^3 - 12*u2^4 + 2*Nc^2*u2^4)*G[0, 1, 1, u2])/
          (2*Nc*s*(-1 + u2)^3*u2^2) + ((-16*Nc^2 - 13*u2 + 53*Nc^2*u2 + 
            8*u2^2 - 26*Nc^2*u2^2 - 6*u2^3 + Nc^2*u2^3)*G[1, 0, 0, u2])/
          (2*Nc*s*(-1 + u2)^2*u2^2) + ((-8*Nc^2 - 17*u2 + 34*Nc^2*u2 + 
            27*u2^2 - 28*Nc^2*u2^2 - 4*u2^3 - 5*Nc^2*u2^3 + 7*Nc^2*u2^4)*
           G[1, 0, 1, u2])/(2*Nc*s*(-1 + u2)^3*u2^2) + 
         ((-8*Nc^2 - 17*u2 + 34*Nc^2*u2 + 27*u2^2 - 28*Nc^2*u2^2 - 4*u2^3 - 
            5*Nc^2*u2^3 + 7*Nc^2*u2^4)*G[1, 1, 0, u2])/(2*Nc*s*(-1 + u2)^3*
           u2^2) - ((7 + 2*Nc^2 - 27*u2 - 12*Nc^2*u2 + 40*u2^2 - 12*Nc*u2^2 + 
            20*Nc^2*u2^2 - 27*u2^3 - 12*Nc^2*u2^3 + 7*u2^4 + 2*Nc^2*u2^4)*
           G[1, 1, 1, u2])/(Nc*s*(-1 + u2)^4*u2) + 
         (168 - 48*Nc - 888*Nc^2 + (44*I)*Nc^2*Pi - (8*I)*Nc*Nf*Pi + 8*Pi^2 + 
           120*Nc^2*Pi^2 - 675*u2 + 192*Nc*u2 + 3303*Nc^2*u2 - (60*I)*Pi*u2 + 
           (12*I)*Nc*Pi*u2 - (198*I)*Nc^2*Pi*u2 + (36*I)*Nc*Nf*Pi*u2 - 
           33*Pi^2*u2 - 467*Nc^2*Pi^2*u2 + 4*Nc*Nf*Pi^2*u2 - 
           (30*I)*Nc^2*Pi^3*u2 + 1020*u2^2 - 288*Nc*u2^2 - 4404*Nc^2*u2^2 - 
           (72*I)*Pi*u2^2 - (12*I)*Nc*Pi*u2^2 + (544*I)*Nc^2*Pi*u2^2 - 
           (52*I)*Nc*Nf*Pi*u2^2 + 34*Pi^2*u2^2 + 12*Nc*Pi^2*u2^2 + 
           767*Nc^2*Pi^2*u2^2 - 24*Nc*Nf*Pi^2*u2^2 - (4*I)*Pi^3*u2^2 + 
           (77*I)*Nc^2*Pi^3*u2^2 - 1026*u2^3 - 184*Nc*u2^3 + 3970*Nc^2*u2^3 + 
           8*Nc*Nf*u2^3 + (708*I)*Pi*u2^3 - (72*I)*Nc*Pi*u2^3 - 
           (1542*I)*Nc^2*Pi*u2^3 + (48*I)*Nc*Nf*Pi*u2^3 + 177*Pi^2*u2^3 - 
           72*Nc*Pi^2*u2^3 - 1090*Nc^2*Pi^2*u2^3 + 68*Nc*Nf*Pi^2*u2^3 + 
           (12*I)*Pi^3*u2^3 - (50*I)*Nc^2*Pi^3*u2^3 + 1020*u2^4 - 
           288*Nc*u2^4 - 4404*Nc^2*u2^4 - (1116*I)*Pi*u2^4 + 
           (156*I)*Nc*Pi*u2^4 + (2440*I)*Nc^2*Pi*u2^4 - (52*I)*Nc*Nf*Pi*
            u2^4 - 476*Pi^2*u2^4 + 132*Nc*Pi^2*u2^4 + 1433*Nc^2*Pi^2*u2^4 - 
           96*Nc*Nf*Pi^2*u2^4 - (14*I)*Pi^3*u2^4 - I*Nc^2*Pi^3*u2^4 - 
           675*u2^5 + 192*Nc*u2^5 + 3303*Nc^2*u2^5 + (684*I)*Pi*u2^5 - 
           (108*I)*Nc*Pi*u2^5 - (1716*I)*Nc^2*Pi*u2^5 + (36*I)*Nc*Nf*Pi*
            u2^5 + 402*Pi^2*u2^5 - 96*Nc*Pi^2*u2^5 - 1049*Nc^2*Pi^2*u2^5 + 
           64*Nc*Nf*Pi^2*u2^5 + (14*I)*Pi^3*u2^5 - (6*I)*Nc^2*Pi^3*u2^5 + 
           168*u2^6 - 48*Nc*u2^6 - 888*Nc^2*u2^6 - (144*I)*Pi*u2^6 + 
           (24*I)*Nc*Pi*u2^6 + (428*I)*Nc^2*Pi*u2^6 - (8*I)*Nc*Nf*Pi*u2^6 - 
           112*Pi^2*u2^6 + 24*Nc*Pi^2*u2^6 + 286*Nc^2*Pi^2*u2^6 - 
           16*Nc*Nf*Pi^2*u2^6 - (8*I)*Pi^3*u2^6 + (10*I)*Nc^2*Pi^3*u2^6 - 
           384*Zeta[3] + 456*Nc^2*Zeta[3] + 1368*u2*Zeta[3] - 
           1500*Nc^2*u2*Zeta[3] - 1896*u2^2*Zeta[3] + 1932*Nc^2*u2^2*
            Zeta[3] + 1716*u2^3*Zeta[3] - 1722*Nc^2*u2^3*Zeta[3] - 
           1716*u2^4*Zeta[3] + 1824*Nc^2*u2^4*Zeta[3] + 1296*u2^5*Zeta[3] - 
           1446*Nc^2*u2^5*Zeta[3] - 384*u2^6*Zeta[3] + 456*Nc^2*u2^6*Zeta[3])/
          (12*Nc*s*(-1 + u2)^4*u2^2)))
 
OmegamppHtoqqbargat2lr2aNfp1 = 
    ((30*I - (30*I)*Nc^2 + 12*Nc^2*Pi - (2*I)*Pi^2 + (2*I)*Nc^2*Pi^2 + 
        (54*I)*u2 + (18*I)*Nc^2*u2 + 24*Nc^2*Pi*u2 + (2*I)*Pi^2*u2 - 
        I*Nc^2*Pi^2*u2 - (84*I)*u2^2 + (36*I)*Nc^2*u2^2 - 12*Nc^2*Pi*u2^2 - 
        I*Nc^2*Pi^2*u2^2)*G[0, 0, u2])/(6*Nc*(-1 + u2)*u2) + 
     ((6*Nc^2*Pi + (3*I)*u2 + (9*I)*Nc^2*u2 - 15*Nc^2*Pi*u2 - (3*I)*Pi^2*u2 - 
        (45*I)*u2^2 - (9*I)*Nc^2*u2^2 + 12*Nc^2*Pi*u2^2 + (3*I)*Pi^2*u2^2 + 
        I*Nc^2*Pi^2*u2^2 + (42*I)*u2^3 - I*Nc^2*Pi^2*u2^3)*G[0, 1, u2])/
      (3*Nc*(-1 + u2)*u2^2) + ((-9*Nc^2*Pi + (7*I)*Nc^2*Pi^2 + (6*I)*u2 + 
        (18*I)*Nc^2*u2 + 18*Nc^2*Pi*u2 - (6*I)*Pi^2*u2 - 
        (19*I)*Nc^2*Pi^2*u2 - (90*I)*u2^2 - (18*I)*Nc^2*u2^2 - 
        33*Nc^2*Pi*u2^2 + (6*I)*Pi^2*u2^2 + (14*I)*Nc^2*Pi^2*u2^2 + 
        (84*I)*u2^3 - (2*I)*Nc^2*Pi^2*u2^3)*G[1, 0, u2])/
      (6*Nc*(-1 + u2)*u2^2) + (((-24*I)*Nc^2 + 6*Nc^2*Pi + (3*I)*Nc^2*Pi^2 - 
        (36*I)*u2 + (12*I)*Nc^2*u2 - (12*I)*Pi^2*u2 - (9*I)*Nc^2*Pi^2*u2 + 
        (252*I)*u2^2 - (108*I)*Nc^2*u2^2 + 18*Nc^2*Pi*u2^2 + 
        (8*I)*Pi^2*u2^2 + (12*I)*Nc^2*Pi^2*u2^2 - (168*I)*u2^3 + 
        (72*I)*Nc^2*u2^3 - 24*Nc^2*Pi*u2^3 - (2*I)*Nc^2*Pi^2*u2^3)*
       G[1, 1, u2])/(12*Nc*(-1 + u2)*u2^2) + 
     ((2*I - (2*I)*Nc^2 - (15*I)*u2 - (5*I)*Nc^2*u2 - Nc^2*Pi*u2 + 
        (12*I)*u2^2 - I*Nc^2*u2^2 + Nc^2*Pi*u2^2)*G[0, 0, 0, u2])/
      (Nc*(-1 + u2)*u2) + (I*(-1 - Nc^2 + 8*u2 + Nc^2*u2 - 6*u2^2)*
       G[0, 0, 1, u2])/(Nc*(-1 + u2)*u2) - 
     ((I + I*Nc^2 - 2*Nc^2*Pi - (8*I)*u2 - I*Nc^2*u2 + 2*Nc^2*Pi*u2 + 
        (6*I)*u2^2)*G[0, 1, 0, u2])/(Nc*(-1 + u2)*u2) - 
     (((4*I)*Nc^2 - (11*I)*Nc^2*u2 + (2*I)*u2^2 + (11*I)*Nc^2*u2^2 - 
        2*Nc^2*Pi*u2^2 - (2*I)*Nc^2*u2^3 + 2*Nc^2*Pi*u2^3)*G[0, 1, 1, u2])/
      (2*Nc*(-1 + u2)*u2^2) - ((-(Nc^2*Pi) - (4*I)*u2 - I*Nc^2*u2 + 
        Nc^2*Pi*u2 + (4*I)*u2^2 - (2*I)*Nc^2*u2^2 - Nc^2*Pi*u2^2 - 
        I*Nc^2*u2^3 + Nc^2*Pi*u2^3)*G[1, 0, 0, u2])/(Nc*(-1 + u2)*u2^2) - 
     (((3*I)*Nc^2 - 2*Nc^2*Pi - (10*I)*u2 - (6*I)*Nc^2*u2 + 4*Nc^2*Pi*u2 + 
        (12*I)*u2^2)*G[1, 0, 1, u2])/(2*Nc*u2^2) + 
     (((-3*I)*Nc^2 - 9*Nc^2*Pi + (10*I)*u2 + (6*I)*Nc^2*u2 + 6*Nc^2*Pi*u2 - 
        (12*I)*u2^2)*G[1, 1, 0, u2])/(2*Nc*u2^2) + 
     (((2*I)*Nc^2 - Nc^2*Pi - (12*I)*u2 - I*Nc^2*u2 + 2*Nc^2*Pi*u2 + 
        (24*I)*u2^2 - (2*I)*Nc^2*u2^2 + 2*Nc^2*Pi*u2^2)*G[1, 1, 1, u2])/
      (2*Nc*u2^2) - I*Nc*G[0, 0, 0, 0, u2] + 
     ((2*I)*(1 + Nc^2)*G[0, 1, 0, 0, u2])/(Nc*u2) - 
     ((2*I)*G[0, 1, 0, 1, u2])/(Nc*u2) - ((2*I)*G[0, 1, 1, 0, u2])/(Nc*u2) + 
     (I*(2 + Nc^2*u2)*G[0, 1, 1, 1, u2])/(Nc*u2) + 
     (I*(4 + 4*Nc^2 + Nc^2*u2)*G[1, 0, 0, 0, u2])/(Nc*u2) - 
     (I*(-Nc^2 + 2*u2 + 2*Nc^2*u2)*G[1, 0, 0, 1, u2])/(Nc*u2^2) - 
     (I*(-Nc^2 + 2*u2 + 2*Nc^2*u2)*G[1, 0, 1, 0, u2])/(Nc*u2^2) + 
     (((3*I)/2)*Nc*(-1 + 2*u2)*G[1, 0, 1, 1, u2])/u2^2 - 
     ((2*I)*Nc*(-2 + u2)*G[1, 1, 0, 0, u2])/u2^2 - 
     (I*(-Nc^2 + 2*u2 + 2*Nc^2*u2)*G[1, 1, 0, 1, u2])/(Nc*u2^2) - 
     (I*(-Nc^2 + 2*u2 + 2*Nc^2*u2)*G[1, 1, 1, 0, u2])/(Nc*u2^2) - 
     ((I/2)*(Nc^2 - 8*u2 - 2*Nc^2*u2 + 2*Nc^2*u2^2)*G[1, 1, 1, 1, u2])/
      (Nc*u2^2) + ((72*I - (72*I)*Nc^2 + 9*Nc^2*Pi - (6*I)*Pi^2 + 
         (6*I)*Nc^2*Pi^2 + (18*I)*u2 - (4*I)*Nc*u2 - (62*I)*Nc^2*u2 + 
         (20*I)*Nc*Nf*u2 - 27*Pi*u2 + 57*Nc^2*Pi*u2 - 12*Nc*Nf*Pi*u2 - 
         (9*I)*Nc^2*Pi^2*u2 - (18*I)*u2^2 + (4*I)*Nc*u2^2 + 
         (62*I)*Nc^2*u2^2 - (20*I)*Nc*Nf*u2^2 + 27*Pi*u2^2 - 
         66*Nc^2*Pi*u2^2 + 12*Nc*Nf*Pi*u2^2 + (9*I)*Nc^2*Pi^2*u2^2)/
        (36*Nc*(-1 + u2)*u2) + (((-10*I)*Nc + I*Nf - 6*Nc*Pi)*G[0, u2])/12 - 
       ((3*Nc*Pi - (3*I)*Nc*u2 - 6*Nc*Pi*u2 + (10*I)*Nc*u2^2 - I*Nf*u2^2 + 
          6*Nc*Pi*u2^2)*G[1, u2])/(12*u2^2) + (I/2)*Nc*G[0, 0, u2] + 
       ((I/4)*Nc*(1 - 2*u2 + 2*u2^2)*G[1, 1, u2])/u2^2)*Log[mt2/s]^2 + 
     ((I/12)*(-3 + 2*Nc + 3*Nc^2 + (2*I)*Pi)*Log[mt2/s]^3)/Nc + 
     ((I/24)*Log[mt2/s]^4)/Nc + (G[0, u2]*(-240*I + (240*I)*Nc^2 - 
        48*Nc^2*Pi + (12*I)*Pi^2 + (2*I)*Nc^2*Pi^2 + (240*I)*u2 - 
        (120*I)*Nc^2*u2 - (12*I)*Nc*Nf*u2 + 32*Nc^2*Pi*u2 + 4*Nc*Nf*Pi*u2 - 
        (54*I)*Pi^2*u2 - (12*I)*Nc^2*Pi^2*u2 + I*Nc*Nf*Pi^2*u2 - 
        6*Nc^2*Pi^3*u2 - (120*I)*Nc^2*u2^2 + (12*I)*Nc*Nf*u2^2 - 
        32*Nc^2*Pi*u2^2 - 4*Nc*Nf*Pi*u2^2 + (36*I)*Pi^2*u2^2 - 
        (14*I)*Nc^2*Pi^2*u2^2 - I*Nc*Nf*Pi^2*u2^2 + 6*Nc^2*Pi^3*u2^2 + 
        (24*I)*Zeta[3] - (24*I)*Nc^2*Zeta[3] - (24*I)*u2*Zeta[3] + 
        (24*I)*Nc^2*u2*Zeta[3]))/(12*Nc*(-1 + u2)*u2) + 
     (G[1, u2]*(24*Nc^2*Pi + (5*I)*Nc^2*Pi^2 - 7*Nc^2*Pi^3 + (96*I)*u2 - 
        (96*I)*Nc^2*u2 - 24*Nc^2*Pi*u2 + (30*I)*Pi^2*u2 - 
        (10*I)*Nc^2*Pi^2*u2 + 9*Nc^2*Pi^3*u2 - (240*I)*u2^2 + 
        (360*I)*Nc^2*u2^2 - (12*I)*Nc*Nf*u2^2 + 32*Nc^2*Pi*u2^2 + 
        4*Nc*Nf*Pi*u2^2 - (60*I)*Pi^2*u2^2 + (13*I)*Nc^2*Pi^2*u2^2 + 
        I*Nc*Nf*Pi^2*u2^2 - 8*Nc^2*Pi^3*u2^2 - (120*I)*Nc^2*u2^3 + 
        (12*I)*Nc*Nf*u2^3 - 32*Nc^2*Pi*u2^3 - 4*Nc*Nf*Pi*u2^3 + 
        (36*I)*Pi^2*u2^3 - (14*I)*Nc^2*Pi^2*u2^3 - I*Nc*Nf*Pi^2*u2^3 + 
        6*Nc^2*Pi^3*u2^3 - (102*I)*Nc^2*Zeta[3] + (24*I)*u2*Zeta[3] + 
        (234*I)*Nc^2*u2*Zeta[3] - (24*I)*u2^2*Zeta[3] - 
        (132*I)*Nc^2*u2^2*Zeta[3]))/(12*Nc*(-1 + u2)*u2^2) + 
     (10800*I - (10800*I)*Nc^2 - (960*I)*Pi^2 + (120*I)*Nc^2*Pi^2 - 
       150*Nc^2*Pi^3 - (8*I)*Pi^4 + (8*I)*Nc^2*Pi^4 - (5040*I)*u2 + 
       (2400*I)*Nc*u2 + (1200*I)*Nc^2*u2 + (2400*I)*Nc*Nf*u2 - 1440*Pi*u2 - 
       2240*Nc*Pi*u2 + 5000*Nc^2*Pi*u2 - 2240*Nc*Nf*Pi*u2 + 
       (2400*I)*Pi^2*u2 - (680*I)*Nc*Pi^2*u2 + (1340*I)*Nc^2*Pi^2*u2 - 
       (680*I)*Nc*Nf*Pi^2*u2 + 210*Pi^3*u2 + 120*Nc*Pi^3*u2 + 
       210*Nc^2*Pi^3*u2 + 120*Nc*Nf*Pi^3*u2 + (43*I)*Pi^4*u2 + 
       (20*I)*Nc^2*Pi^4*u2 + (5040*I)*u2^2 - (2400*I)*Nc*u2^2 - 
       (1200*I)*Nc^2*u2^2 - (2400*I)*Nc*Nf*u2^2 + 1440*Pi*u2^2 + 
       2240*Nc*Pi*u2^2 - 5000*Nc^2*Pi*u2^2 + 2240*Nc*Nf*Pi*u2^2 - 
       (2220*I)*Pi^2*u2^2 + (680*I)*Nc*Pi^2*u2^2 - (680*I)*Nc^2*Pi^2*u2^2 + 
       (680*I)*Nc*Nf*Pi^2*u2^2 - 210*Pi^3*u2^2 - 120*Nc*Pi^3*u2^2 + 
       240*Nc^2*Pi^3*u2^2 - 120*Nc*Nf*Pi^3*u2^2 - (49*I)*Pi^4*u2^2 - 
       (14*I)*Nc^2*Pi^4*u2^2 - (1800*I)*Zeta[3] - (1260*I)*Nc^2*Zeta[3] - 
       (1440*I)*u2*Zeta[3] + (10620*I)*Nc^2*u2*Zeta[3] + 2880*Pi*u2*Zeta[3] - 
       1080*Nc^2*Pi*u2*Zeta[3] + (3600*I)*u2^2*Zeta[3] - 
       (7920*I)*Nc^2*u2^2*Zeta[3] - 2880*Pi*u2^2*Zeta[3] + 
       1080*Nc^2*Pi*u2^2*Zeta[3])/(360*Nc*(-1 + u2)*u2) + 
     Log[mt2/s]*(((-36*I + (36*I)*Nc^2 - 9*Nc^2*Pi + (2*I)*Pi^2 - 
          (2*I)*Nc^2*Pi^2 + (36*I)*u2 - (16*I)*Nc^2*u2 - (2*I)*Nc*Nf*u2 - 
          13*Nc^2*Pi*u2 + Nc*Nf*Pi*u2 - (2*I)*Pi^2*u2 + (8*I)*Nc^2*Pi^2*u2 - 
          (20*I)*Nc^2*u2^2 + (2*I)*Nc*Nf*u2^2 - 2*Nc^2*Pi*u2^2 - 
          Nc*Nf*Pi*u2^2 - (6*I)*Nc^2*Pi^2*u2^2)*G[0, u2])/
        (6*Nc*(-1 + u2)*u2) + ((12*Nc^2*Pi + I*Nc^2*Pi^2 + (24*I)*u2 - 
          (24*I)*Nc^2*u2 - 36*Nc^2*Pi*u2 + (12*I)*Pi^2*u2 - 
          (3*I)*Nc^2*Pi^2*u2 - (72*I)*u2^2 + (112*I)*Nc^2*u2^2 - 
          (4*I)*Nc*Nf*u2^2 + 28*Nc^2*Pi*u2^2 + 2*Nc*Nf*Pi*u2^2 - 
          (8*I)*Pi^2*u2^2 + (10*I)*Nc^2*Pi^2*u2^2 - (40*I)*Nc^2*u2^3 + 
          (4*I)*Nc*Nf*u2^3 - 4*Nc^2*Pi*u2^3 - 2*Nc*Nf*Pi*u2^3 - 
          (12*I)*Nc^2*Pi^2*u2^3)*G[1, u2])/(12*Nc*(-1 + u2)*u2^2) - 
       ((I - I*Nc^2 - (7*I)*u2 - Nc^2*Pi*u2 + (6*I)*u2^2 - (3*I)*Nc^2*u2^2 + 
          Nc^2*Pi*u2^2)*G[0, 0, u2])/(Nc*(-1 + u2)*u2) - 
       ((I/2)*(2 + Nc^2 - 12*u2 + 2*Nc^2*u2)*G[0, 1, u2])/(Nc*u2) + 
       ((Nc^2*Pi - (2*I)*u2 - I*Nc^2*u2 + 2*Nc^2*Pi*u2 + (12*I)*u2^2 - 
          (2*I)*Nc^2*u2^2)*G[1, 0, u2])/(2*Nc*u2^2) - 
       (((-I)*Nc^2 - I*u2 + (2*I)*Nc^2*u2 + (6*I)*u2^2 - (3*I)*Nc^2*u2^2 + 
          Nc^2*Pi*u2^2)*G[1, 1, u2])/(Nc*u2^2) - 
       ((2*I)*(1 + Nc^2)*G[1, 0, 0, u2])/(Nc*u2) + 
       ((I/2)*(-Nc^2 + 4*u2 + 2*Nc^2*u2)*G[1, 0, 1, u2])/(Nc*u2^2) + 
       ((I/2)*(-Nc^2 + 4*u2 + 2*Nc^2*u2)*G[1, 1, 0, u2])/(Nc*u2^2) - 
       ((2*I)*G[1, 1, 1, u2])/(Nc*u2) - (-432*I + (432*I)*Nc^2 + 
         (36*I)*Pi^2 - (21*I)*Nc^2*Pi^2 - (144*I)*u2 - (8*I)*Nc*u2 + 
         (32*I)*Nc^2*u2 - (80*I)*Nc*Nf*u2 + 36*Pi*u2 + 64*Nc*Pi*u2 - 
         280*Nc^2*Pi*u2 + 88*Nc*Nf*Pi*u2 - (87*I)*Pi^2*u2 + 
         (18*I)*Nc*Pi^2*u2 - (60*I)*Nc^2*Pi^2*u2 + (24*I)*Nc*Nf*Pi^2*u2 - 
         12*Pi^3*u2 - 18*Nc^2*Pi^3*u2 + (144*I)*u2^2 + (8*I)*Nc*u2^2 - 
         (32*I)*Nc^2*u2^2 + (80*I)*Nc*Nf*u2^2 - 36*Pi*u2^2 - 64*Nc*Pi*u2^2 + 
         280*Nc^2*Pi*u2^2 - 88*Nc*Nf*Pi*u2^2 + (69*I)*Pi^2*u2^2 - 
         (18*I)*Nc*Pi^2*u2^2 + (63*I)*Nc^2*Pi^2*u2^2 - (24*I)*Nc*Nf*Pi^2*
          u2^2 + 12*Pi^3*u2^2 + 18*Nc^2*Pi^3*u2^2 + (72*I)*Zeta[3] - 
         (72*I)*Nc^2*Zeta[3] + (216*I)*u2*Zeta[3] - (288*I)*u2^2*Zeta[3] + 
         (72*I)*Nc^2*u2^2*Zeta[3])/(36*Nc*(-1 + u2)*u2)) + 
     mt2*(((-12*I + (12*I)*Nc^2 + 6*Nc^2*Pi - (4*I)*Pi^2 + (4*I)*Nc^2*Pi^2 + 
          (24*I)*u2 + (12*I)*Nc^2*u2 - 3*Nc^2*Pi*u2 + (4*I)*Pi^2*u2 - 
          (23*I)*Nc^2*Pi^2*u2 - (48*I)*Nc^2*u2^2 + 39*Nc^2*Pi*u2^2 + 
          (23*I)*Nc^2*Pi^2*u2^2 + (24*I)*Nc^2*u2^3 - 48*Nc^2*Pi*u2^3 - 
          (4*I)*Nc^2*Pi^2*u2^3)*G[0, 0, u2])/(6*Nc*s*(-1 + u2)*u2^2) + 
       (((-6*I)*Nc^2 + (12*I)*Pi^2 + (24*I)*u2 - (18*I)*Nc^2*u2 - 
          42*Nc^2*Pi*u2 - (24*I)*Pi^2*u2 + (14*I)*Nc^2*Pi^2*u2 - 
          (24*I)*u2^2 + (24*I)*Nc^2*u2^2 + 141*Nc^2*Pi*u2^2 + 
          (12*I)*Pi^2*u2^2 - (36*I)*Nc^2*Pi^2*u2^2 - 147*Nc^2*Pi*u2^3 + 
          (30*I)*Nc^2*Pi^2*u2^3 + 60*Nc^2*Pi*u2^4 - (8*I)*Nc^2*Pi^2*u2^4)*
         G[0, 1, u2])/(6*Nc*s*(-1 + u2)^2*u2^2) + 
       (((6*I)*Nc^2 + 33*Nc^2*Pi - (12*I)*Pi^2 - (24*I)*Nc^2*Pi^2 - 
          (24*I)*u2 + (24*I)*Nc^2*u2 - 30*Nc^2*Pi*u2 + (12*I)*Pi^2*u2 + 
          (38*I)*Nc^2*Pi^2*u2 - 63*Nc^2*Pi*u2^2 - (6*I)*Nc^2*Pi^2*u2^2 + 
          60*Nc^2*Pi*u2^3 - (8*I)*Nc^2*Pi^2*u2^3)*G[1, 0, u2])/
        (6*Nc*s*(-1 + u2)*u2^2) + (((-24*I)*Nc^2 - 3*Nc^2*Pi + (12*I)*Pi^2 + 
          (11*I)*Nc^2*Pi^2 + (24*I)*u2 + (36*I)*Nc^2*u2 + 60*Nc^2*Pi*u2 - 
          (24*I)*Pi^2*u2 - (41*I)*Nc^2*Pi^2*u2 + (24*I)*u2^2 - 
          (60*I)*Nc^2*u2^2 - 156*Nc^2*Pi*u2^2 + (8*I)*Pi^2*u2^2 + 
          (49*I)*Nc^2*Pi^2*u2^2 - (24*I)*Nc^2*u2^3 + 147*Nc^2*Pi*u2^3 - 
          (11*I)*Nc^2*Pi^2*u2^3 + (24*I)*Nc^2*u2^4 - 48*Nc^2*Pi*u2^4 - 
          (4*I)*Nc^2*Pi^2*u2^4)*G[1, 1, u2])/(6*Nc*s*(-1 + u2)^2*u2^2) + 
       ((-8*I + (5*I)*Nc^2 + (16*I)*u2 - (3*I)*Nc^2*u2 + 2*Nc^2*Pi*u2 - 
          (12*I)*u2^2 + (15*I)*Nc^2*u2^2 + 4*Nc^2*Pi*u2^2 - 
          (37*I)*Nc^2*u2^3 - 14*Nc^2*Pi*u2^3 + (20*I)*Nc^2*u2^4 + 
          8*Nc^2*Pi*u2^4)*G[0, 0, 0, u2])/(2*Nc*s*(-1 + u2)^2*u2^2) + 
       (I*(2 - Nc^2 - 4*u2 + 4*u2^2 + Nc^2*u2^2)*G[0, 0, 1, u2])/
        (Nc*s*(-1 + u2)^2*u2^2) + ((2*I - I*Nc^2 - 4*Nc^2*Pi - (4*I)*u2 + 
          11*Nc^2*Pi*u2 + (4*I)*u2^2 + I*Nc^2*u2^2 - 10*Nc^2*Pi*u2^2 + 
          3*Nc^2*Pi*u2^3)*G[0, 1, 0, u2])/(Nc*s*(-1 + u2)^2*u2^2) - 
       (((-16*I)*Nc^2 - 4*Nc^2*Pi + (4*I)*u2 + (49*I)*Nc^2*u2 + 
          16*Nc^2*Pi*u2 - (49*I)*Nc^2*u2^2 - 20*Nc^2*Pi*u2^2 + 
          (20*I)*Nc^2*u2^3 + 8*Nc^2*Pi*u2^3)*G[0, 1, 1, u2])/
        (2*Nc*s*(-1 + u2)^2*u2) - ((16*I + (15*I)*Nc^2 - (16*I)*u2 - 
          (12*I)*Nc^2*u2 - 4*Nc^2*Pi*u2 - (21*I)*Nc^2*u2^2 - 4*Nc^2*Pi*u2^2 + 
          (20*I)*Nc^2*u2^3 + 8*Nc^2*Pi*u2^3)*G[1, 0, 0, u2])/
        (2*Nc*s*(-1 + u2)*u2^2) - ((-6*I - (3*I)*Nc^2 - Nc^2*Pi + (6*I)*u2 + 
          I*Nc^2*u2 - 2*Nc^2*Pi*u2 + 3*Nc^2*Pi*u2^2)*G[1, 0, 1, u2])/
        (Nc*s*(-1 + u2)*u2^2) + ((6*I + (3*I)*Nc^2 - 6*Nc^2*Pi - (6*I)*u2 - 
          I*Nc^2*u2 + 6*Nc^2*Pi*u2)*G[1, 1, 0, u2])/(Nc*s*(-1 + u2)*u2^2) + 
       ((12*I + 2*Nc^2*Pi - (24*I)*u2 - (14*I)*Nc^2*u2 - 6*Nc^2*Pi*u2 + 
          (8*I)*u2^2 + (51*I)*Nc^2*u2^2 + 14*Nc^2*Pi*u2^2 - 
          (53*I)*Nc^2*u2^3 - 18*Nc^2*Pi*u2^3 + (20*I)*Nc^2*u2^4 + 
          8*Nc^2*Pi*u2^4)*G[1, 1, 1, u2])/(2*Nc*s*(-1 + u2)^2*u2^2) - 
       (I*Nc*(-7 + 4*u2)*G[0, 0, 0, 0, u2])/(s*u2) - 
       ((4*I)*Nc*G[0, 0, 0, 1, u2])/(s*u2) - ((4*I)*Nc*G[0, 0, 1, 0, u2])/
        (s*u2) + ((2*I)*Nc*G[0, 0, 1, 1, u2])/(s*u2) - 
       (I*(-4 - 4*Nc^2 + Nc^2*u2)*G[0, 1, 0, 0, u2])/(Nc*s*u2^2) - 
       ((4*I)*(1 + Nc^2*u2)*G[0, 1, 0, 1, u2])/(Nc*s*u2^2) - 
       ((4*I)*(1 + Nc^2*u2)*G[0, 1, 1, 0, u2])/(Nc*s*u2^2) + 
       ((4*I)*(1 + Nc^2*u2 + Nc^2*u2^2)*G[0, 1, 1, 1, u2])/(Nc*s*u2^2) + 
       ((4*I)*(2 + 2*Nc^2 - Nc^2*u2 + Nc^2*u2^2)*G[1, 0, 0, 0, u2])/
        (Nc*s*u2^2) + ((4*I)*(-1 - Nc^2 + Nc^2*u2)*G[1, 0, 0, 1, u2])/
        (Nc*s*u2^2) + ((4*I)*(-1 - Nc^2 + Nc^2*u2)*G[1, 0, 1, 0, u2])/
        (Nc*s*u2^2) + (I*Nc*(3 + u2)*G[1, 0, 1, 1, u2])/(s*u2^2) - 
       ((2*I)*Nc*(2 + u2)*G[1, 1, 0, 0, u2])/(s*u2^2) + 
       ((4*I)*(-1 - Nc^2 + Nc^2*u2)*G[1, 1, 0, 1, u2])/(Nc*s*u2^2) + 
       ((4*I)*(-1 - Nc^2 + Nc^2*u2)*G[1, 1, 1, 0, u2])/(Nc*s*u2^2) - 
       (I*(-8 - 5*Nc^2 + 7*Nc^2*u2 + 4*Nc^2*u2^2)*G[1, 1, 1, 1, u2])/
        (Nc*s*u2^2) + ((36*I - (36*I)*Nc^2 - 18*Nc^2*Pi + (12*I)*Pi^2 - 
           (12*I)*Nc^2*Pi^2 + (108*I)*u2 - (117*I)*Nc^2*u2 + 9*Nc^2*Pi*u2 - 
           (24*I)*Pi^2*u2 + (75*I)*Nc^2*Pi^2*u2 + (504*I)*u2^2 - 
           (176*I)*Nc*u2^2 - (274*I)*Nc^2*u2^2 - (80*I)*Nc*Nf*u2^2 + 
           360*Pi*u2^2 - 417*Nc^2*Pi*u2^2 + 48*Nc*Nf*Pi*u2^2 - 
           (12*I)*Pi^2*u2^2 - (207*I)*Nc^2*Pi^2*u2^2 - (1008*I)*u2^3 + 
           (352*I)*Nc*u2^3 + (539*I)*Nc^2*u2^3 + (160*I)*Nc*Nf*u2^3 - 
           720*Pi*u2^3 + 852*Nc^2*Pi*u2^3 - 96*Nc*Nf*Pi*u2^3 + 
           (24*I)*Pi^2*u2^3 + (261*I)*Nc^2*Pi^2*u2^3 + (504*I)*u2^4 - 
           (176*I)*Nc*u2^4 - (256*I)*Nc^2*u2^4 - (80*I)*Nc*Nf*u2^4 + 
           360*Pi*u2^4 - 426*Nc^2*Pi*u2^4 + 48*Nc*Nf*Pi*u2^4 - 
           (12*I)*Pi^2*u2^4 - (105*I)*Nc^2*Pi^2*u2^4)/(36*Nc*s*(-1 + u2)^2*
           u2^2) - (((9*I)*Nc + (9*I)*Nc*u2 + 18*Nc*Pi*u2 + (40*I)*Nc*u2^2 - 
            (4*I)*Nf*u2^2 + 24*Nc*Pi*u2^2)*G[0, u2])/(12*s*u2^2) - 
         ((-12*I + (6*I)*Nc^2 - 6*Nc^2*Pi + (24*I)*u2 - (6*I)*Nc^2*u2 - 
            6*Nc^2*Pi*u2 + (43*I)*Nc^2*u2^2 - (4*I)*Nc*Nf*u2^2 + 
            54*Nc^2*Pi*u2^2 - (95*I)*Nc^2*u2^3 + (8*I)*Nc*Nf*u2^3 - 
            66*Nc^2*Pi*u2^3 + (40*I)*Nc^2*u2^4 - (4*I)*Nc*Nf*u2^4 + 
            24*Nc^2*Pi*u2^4)*G[1, u2])/(12*Nc*s*(-1 + u2)^2*u2^2) + 
         ((I/2)*Nc*(1 + 4*u2)*G[0, 0, u2])/(s*u2) + 
         ((I/2)*Nc*(-1 - u2 + 4*u2^2)*G[1, 1, u2])/(s*u2^2))*Log[mt2/s]^2 + 
       (-(4*I - (7*I)*Nc^2 - (8*I)*u2 + (6*I)*Nc^2*u2 - 10*Nc^2*Pi*u2 + 
            (40*I)*u2^2 - (8*I)*Nc*u2^2 - (27*I)*Nc^2*u2^2 + 8*Pi*u2^2 + 
            50*Nc^2*Pi*u2^2 - (80*I)*u2^3 + (16*I)*Nc*u2^3 + 
            (62*I)*Nc^2*u2^3 - 16*Pi*u2^3 - 70*Nc^2*Pi*u2^3 + (40*I)*u2^4 - 
            (8*I)*Nc*u2^4 - (30*I)*Nc^2*u2^4 + 8*Pi*u2^4 + 30*Nc^2*Pi*u2^4)/
          (12*Nc*s*(-1 + u2)^2*u2^2) + ((I/3)*Nc*G[0, u2])/(s*u2) - 
         ((I/3)*Nc*G[1, u2])/(s*u2))*Log[mt2/s]^3 + 
       ((I/24)*(-5*Nc^2 + 4*u2 + 15*Nc^2*u2)*Log[mt2/s]^4)/(Nc*s*u2) + 
       (G[1, u2]*(-24*I - (12*I)*Nc^2 + 48*Nc^2*Pi + (36*I)*Pi^2 - 
          (12*I)*Nc^2*Pi^2 - 4*Nc^2*Pi^3 + (288*I)*u2 - (72*I)*Nc^2*u2 - 
          78*Nc^2*Pi*u2 - (72*I)*Pi^2*u2 + (48*I)*Nc^2*Pi^2*u2 - 
          12*Nc^2*Pi^3*u2 - (338*I)*Nc^2*u2^2 + (8*I)*Nc*Nf*u2^2 - 
          40*Nc^2*Pi*u2^2 + 4*Nc*Nf*Pi*u2^2 + (16*I)*Pi^2*u2^2 + 
          (35*I)*Nc^2*Pi^2*u2^2 - (4*I)*Nc*Nf*Pi^2*u2^2 + 60*Nc^2*Pi^3*u2^2 + 
          (238*I)*Nc^2*u2^3 - (16*I)*Nc*Nf*u2^3 + 158*Nc^2*Pi*u2^3 - 
          8*Nc*Nf*Pi*u2^3 - (115*I)*Nc^2*Pi^2*u2^3 + (8*I)*Nc*Nf*Pi^2*u2^3 - 
          68*Nc^2*Pi^3*u2^3 - (80*I)*Nc^2*u2^4 + (8*I)*Nc*Nf*u2^4 - 
          88*Nc^2*Pi*u2^4 + 4*Nc*Nf*Pi*u2^4 + (64*I)*Nc^2*Pi^2*u2^4 - 
          (4*I)*Nc*Nf*Pi^2*u2^4 + 24*Nc^2*Pi^3*u2^4 - (48*I)*Zeta[3] - 
          (156*I)*Nc^2*Zeta[3] + (96*I)*u2*Zeta[3] + (372*I)*Nc^2*u2*
           Zeta[3] - (48*I)*u2^2*Zeta[3] - (276*I)*Nc^2*u2^2*Zeta[3] + 
          (60*I)*Nc^2*u2^3*Zeta[3]))/(12*Nc*s*(-1 + u2)^2*u2^2) + 
       (G[0, u2]*(24*I - (24*I)*Nc^2 + 12*Nc^2*Pi + (8*I)*Pi^2 - 
          (9*I)*Nc^2*Pi^2 - (24*I)*u2 - (210*I)*Nc^2*u2 - 42*Nc^2*Pi*u2 - 
          (16*I)*Pi^2*u2 + (29*I)*Nc^2*Pi^2*u2 + 14*Nc^2*Pi^3*u2 + 
          (292*I)*Nc^2*u2^2 + (8*I)*Nc*Nf*u2^2 - 40*Nc^2*Pi*u2^2 + 
          4*Nc*Nf*Pi*u2^2 - (4*I)*Pi^2*u2^2 + (47*I)*Nc^2*Pi^2*u2^2 - 
          (4*I)*Nc*Nf*Pi^2*u2^2 - 4*Nc^2*Pi^3*u2^2 + (22*I)*Nc^2*u2^3 - 
          (16*I)*Nc*Nf*u2^3 + 158*Nc^2*Pi*u2^3 - 8*Nc*Nf*Pi*u2^3 - 
          (131*I)*Nc^2*Pi^2*u2^3 + (8*I)*Nc*Nf*Pi^2*u2^3 - 
          34*Nc^2*Pi^3*u2^3 - (80*I)*Nc^2*u2^4 + (8*I)*Nc*Nf*u2^4 - 
          88*Nc^2*Pi*u2^4 + 4*Nc*Nf*Pi*u2^4 + (64*I)*Nc^2*Pi^2*u2^4 - 
          (4*I)*Nc*Nf*Pi^2*u2^4 + 24*Nc^2*Pi^3*u2^4 - (48*I)*Zeta[3] + 
          (48*I)*Nc^2*Zeta[3] + (96*I)*u2*Zeta[3] - (192*I)*Nc^2*u2*Zeta[3] - 
          (48*I)*u2^2*Zeta[3] + (240*I)*Nc^2*u2^2*Zeta[3] - 
          (96*I)*Nc^2*u2^3*Zeta[3]))/(12*Nc*s*(-1 + u2)^2*u2^2) + 
       (-2160*I + (2160*I)*Nc^2 + 1080*Nc^2*Pi + (960*I)*Pi^2 - 
         (960*I)*Nc^2*Pi^2 + (16*I)*Pi^4 - (16*I)*Nc^2*Pi^4 + (17280*I)*u2 - 
         (8100*I)*Nc^2*u2 + 4320*Nc^2*Pi*u2 - (2640*I)*Pi^2*u2 + 
         (1050*I)*Nc^2*Pi^2*u2 + 30*Nc^2*Pi^3*u2 - (32*I)*Pi^4*u2 + 
         (83*I)*Nc^2*Pi^4*u2 + (18720*I)*u2^2 - (10240*I)*Nc*u2^2 - 
         (59480*I)*Nc^2*u2^2 - (1600*I)*Nc*Nf*u2^2 + 7920*Pi*u2^2 + 
         3040*Nc*Pi*u2^2 - 35920*Nc^2*Pi*u2^2 + 160*Nc*Nf*Pi*u2^2 - 
         (4440*I)*Pi^2*u2^2 + (1040*I)*Nc*Pi^2*u2^2 + (11620*I)*Nc^2*Pi^2*
          u2^2 + (320*I)*Nc*Nf*Pi^2*u2^2 - 960*Pi^3*u2^2 - 480*Nc*Pi^3*u2^2 + 
         4020*Nc^2*Pi^3*u2^2 - 480*Nc*Nf*Pi^3*u2^2 - (128*I)*Pi^4*u2^2 + 
         (119*I)*Nc^2*Pi^4*u2^2 - (37440*I)*u2^3 + (20480*I)*Nc*u2^3 + 
         (94660*I)*Nc^2*u2^3 + (3200*I)*Nc*Nf*u2^3 - 15840*Pi*u2^3 - 
         6080*Nc*Pi*u2^3 + 57080*Nc^2*Pi*u2^3 - 320*Nc*Nf*Pi*u2^3 + 
         (10320*I)*Pi^2*u2^3 - (2080*I)*Nc*Pi^2*u2^3 - (20030*I)*Nc^2*Pi^2*
          u2^3 - (640*I)*Nc*Nf*Pi^2*u2^3 + 1920*Pi^3*u2^3 + 
         960*Nc*Pi^3*u2^3 - 7830*Nc^2*Pi^3*u2^3 + 960*Nc*Nf*Pi^3*u2^3 + 
         (232*I)*Pi^4*u2^3 - (367*I)*Nc^2*Pi^4*u2^3 + (18720*I)*u2^4 - 
         (10240*I)*Nc*u2^4 - (44360*I)*Nc^2*u2^4 - (1600*I)*Nc*Nf*u2^4 + 
         7920*Pi*u2^4 + 3040*Nc*Pi*u2^4 - 26560*Nc^2*Pi*u2^4 + 
         160*Nc*Nf*Pi*u2^4 - (5160*I)*Pi^2*u2^4 + (1040*I)*Nc*Pi^2*u2^4 + 
         (9280*I)*Nc^2*Pi^2*u2^4 + (320*I)*Nc*Nf*Pi^2*u2^4 - 960*Pi^3*u2^4 - 
         480*Nc*Pi^3*u2^4 + 3900*Nc^2*Pi^3*u2^4 - 480*Nc*Nf*Pi^3*u2^4 - 
         (116*I)*Pi^4*u2^4 + (209*I)*Nc^2*Pi^4*u2^4 - (720*I)*Zeta[3] + 
         (360*I)*Nc^2*Zeta[3] + (1440*I)*u2*Zeta[3] - (6120*I)*Nc^2*u2*
          Zeta[3] - 6480*Nc^2*Pi*u2*Zeta[3] + (4320*I)*u2^2*Zeta[3] - 
         (15660*I)*Nc^2*u2^2*Zeta[3] - 11520*Pi*u2^2*Zeta[3] + 
         28080*Nc^2*Pi*u2^2*Zeta[3] - (11520*I)*u2^3*Zeta[3] + 
         (48780*I)*Nc^2*u2^3*Zeta[3] + 23040*Pi*u2^3*Zeta[3] - 
         36720*Nc^2*Pi*u2^3*Zeta[3] + (5760*I)*u2^4*Zeta[3] - 
         (25920*I)*Nc^2*u2^4*Zeta[3] - 11520*Pi*u2^4*Zeta[3] + 
         15120*Nc^2*Pi*u2^4*Zeta[3])/(360*Nc*s*(-1 + u2)^2*u2^2) + 
       Log[mt2/s]*(((12*I - (12*I)*Nc^2 - 6*Nc^2*Pi + (4*I)*Pi^2 - 
            (4*I)*Nc^2*Pi^2 - (51*I)*Nc^2*u2 - 3*Nc^2*Pi*u2 - (4*I)*Pi^2*u2 + 
            (22*I)*Nc^2*Pi^2*u2 + (13*I)*Nc^2*u2^2 + (2*I)*Nc*Nf*u2^2 - 
            43*Nc^2*Pi*u2^2 + 4*Nc*Nf*Pi*u2^2 + (6*I)*Nc^2*Pi^2*u2^2 + 
            (20*I)*Nc^2*u2^3 - (2*I)*Nc*Nf*u2^3 + 52*Nc^2*Pi*u2^3 - 
            4*Nc*Nf*Pi*u2^3 - (24*I)*Nc^2*Pi^2*u2^3)*G[0, u2])/
          (6*Nc*s*(-1 + u2)*u2^2) + (((6*I)*Nc^2 - 21*Nc^2*Pi - (12*I)*Pi^2 - 
            (48*I)*u2 + (21*I)*Nc^2*u2 + 42*Nc^2*Pi*u2 + (24*I)*Pi^2*u2 + 
            (18*I)*Nc^2*Pi^2*u2 + (56*I)*Nc^2*u2^2 - (2*I)*Nc*Nf*u2^2 + 
            34*Nc^2*Pi*u2^2 - 4*Nc*Nf*Pi*u2^2 - (8*I)*Pi^2*u2^2 - 
            (64*I)*Nc^2*Pi^2*u2^2 - (55*I)*Nc^2*u2^3 + (4*I)*Nc*Nf*u2^3 - 
            107*Nc^2*Pi*u2^3 + 8*Nc*Nf*Pi*u2^3 + (66*I)*Nc^2*Pi^2*u2^3 + 
            (20*I)*Nc^2*u2^4 - (2*I)*Nc*Nf*u2^4 + 52*Nc^2*Pi*u2^4 - 
            4*Nc*Nf*Pi*u2^4 - (24*I)*Nc^2*Pi^2*u2^4)*G[1, u2])/
          (6*Nc*s*(-1 + u2)^2*u2^2) - ((4*I - I*Nc^2 - (4*I)*u2 - I*Nc^2*u2 + 
            2*Nc^2*Pi*u2 - (4*I)*Nc^2*u2^2 - 10*Nc^2*Pi*u2^2 + 
            (4*I)*Nc^2*u2^3 + 8*Nc^2*Pi*u2^3)*G[0, 0, u2])/
          (2*Nc*s*(-1 + u2)*u2^2) - (I*(-2 + Nc^2 + 2*u2)*G[0, 1, u2])/
          (Nc*s*(-1 + u2)*u2^2) + ((2*I - I*Nc^2 - 2*Nc^2*Pi - (2*I)*u2 + 
            2*Nc^2*Pi*u2)*G[1, 0, u2])/(Nc*s*(-1 + u2)*u2^2) - 
         (((-7*I)*Nc^2 - 2*Nc^2*Pi + (14*I)*Nc^2*u2 + 6*Nc^2*Pi*u2 - 
            (4*I)*u2^2 - (3*I)*Nc^2*u2^2 + 2*Nc^2*Pi*u2^2 - (4*I)*Nc^2*u2^3 - 
            14*Nc^2*Pi*u2^3 + (4*I)*Nc^2*u2^4 + 8*Nc^2*Pi*u2^4)*G[1, 1, u2])/
          (2*Nc*s*(-1 + u2)^2*u2^2) - ((4*I)*Nc*G[0, 0, 0, u2])/(s*u2) + 
         ((2*I)*Nc*G[0, 0, 1, u2])/(s*u2) + ((2*I)*Nc*G[0, 1, 0, u2])/
          (s*u2) - ((2*I)*Nc*G[0, 1, 1, u2])/(s*u2) + 
         ((2*I)*(-2 - 2*Nc^2 + Nc^2*u2)*G[1, 0, 0, u2])/(Nc*s*u2^2) - 
         ((2*I)*(-2 - Nc^2 + Nc^2*u2)*G[1, 0, 1, u2])/(Nc*s*u2^2) - 
         ((2*I)*(-2 - Nc^2 + Nc^2*u2)*G[1, 1, 0, u2])/(Nc*s*u2^2) + 
         ((2*I)*(-2 - Nc^2 + 2*Nc^2*u2)*G[1, 1, 1, u2])/(Nc*s*u2^2) + 
         (-36*Nc^2*Pi - (24*I)*Pi^2 + (27*I)*Nc^2*Pi^2 - (792*I)*u2 + 
           (414*I)*Nc^2*u2 - 126*Nc^2*Pi*u2 + (48*I)*Pi^2*u2 - 
           (30*I)*Nc^2*Pi^2*u2 - 42*Nc^2*Pi^3*u2 - (792*I)*u2^2 - 
           (160*I)*Nc*u2^2 + (2938*I)*Nc^2*u2^2 + (80*I)*Nc*Nf*u2^2 - 
           1008*Pi*u2^2 + 280*Nc*Pi*u2^2 + 992*Nc^2*Pi*u2^2 + 
           112*Nc*Nf*Pi*u2^2 + (372*I)*Pi^2*u2^2 + (72*I)*Nc*Pi^2*u2^2 - 
           (1017*I)*Nc^2*Pi^2*u2^2 + (96*I)*Nc*Nf*Pi^2*u2^2 - 24*Pi^3*u2^2 + 
           114*Nc^2*Pi^3*u2^2 + (1584*I)*u2^3 + (320*I)*Nc*u2^3 - 
           (4904*I)*Nc^2*u2^3 - (160*I)*Nc*Nf*u2^3 + 2016*Pi*u2^3 - 
           560*Nc*Pi*u2^3 - 1498*Nc^2*Pi*u2^3 - 224*Nc*Nf*Pi*u2^3 - 
           (672*I)*Pi^2*u2^3 - (144*I)*Nc*Pi^2*u2^3 + (1866*I)*Nc^2*Pi^2*
            u2^3 - (192*I)*Nc*Nf*Pi^2*u2^3 + 48*Pi^3*u2^3 - 
           102*Nc^2*Pi^3*u2^3 - (792*I)*u2^4 - (160*I)*Nc*u2^4 + 
           (2344*I)*Nc^2*u2^4 + (80*I)*Nc*Nf*u2^4 - 1008*Pi*u2^4 + 
           280*Nc*Pi*u2^4 + 668*Nc^2*Pi*u2^4 + 112*Nc*Nf*Pi*u2^4 + 
           (336*I)*Pi^2*u2^4 + (72*I)*Nc*Pi^2*u2^4 - (906*I)*Nc^2*Pi^2*u2^4 + 
           (96*I)*Nc*Nf*Pi^2*u2^4 - 24*Pi^3*u2^4 + 30*Nc^2*Pi^3*u2^4 + 
           (144*I)*Zeta[3] - (144*I)*Nc^2*Zeta[3] - (288*I)*u2*Zeta[3] + 
           (648*I)*Nc^2*u2*Zeta[3] + (1296*I)*u2^2*Zeta[3] - 
           (2232*I)*Nc^2*u2^2*Zeta[3] - (2304*I)*u2^3*Zeta[3] + 
           (3096*I)*Nc^2*u2^3*Zeta[3] + (1152*I)*u2^4*Zeta[3] - 
           (1368*I)*Nc^2*u2^4*Zeta[3])/(36*Nc*s*(-1 + u2)^2*u2^2)))


==> anc/OmegaNfp1_region3a.txt <==
(* Two-loop amplitudes for processes gg->Hg, qg->Hq and qqb->Hg at large Higgs transverse momentum
   K. Kudashkin, K. Melnikov, C. Wever
   Mathematica readable files for the finite remainder of the 
   Helicity Amplitudes defined in formulas (4.12) and (4.13), 
   in the scattering kinematics t>0, s,u<0 (region 3a+).
   For definitions of the regions see Section 4.1, formulas (4.1.1 - 4.1.3).
   As explained in the text, we renormalize alpha_s in the MSbar scheme
   with Nf+1 active flavours, and mt in the pole mass scheme.
   mt2 = m_t^2
   u3 = -s/t
   Nc = 3 is the number of colors
   Nf = 5 is the number of massless quarks (up,down,charm,strange,bottom) *)

OmegapppHtogggat1lr3aNfp1 = mt2*((4*Pi^2)/s + ((4*I)*Pi*G[0, u3])/s + 
      ((4*I)*Pi*G[1, u3])/s + (4*G[0, 0, u3])/s - (4*G[0, 1, u3])/s - 
      (4*G[1, 0, u3])/s + (4*G[1, 1, u3])/s + 
      (((-4*I)*Pi)/s + (4*G[0, u3])/s + (4*G[1, u3])/s)*Log[mt2/t] - 
      (6*Log[mt2/t]^2)/s)
 
OmegapmpHtogggat1lr3aNfp1 = 
    (2*(6 - 6*u3 + 6*u3^2 + Pi^2*u3^2 - 2*Pi^2*u3^3 + Pi^2*u3^4))/(-1 + u3) + 
     (4 - I*Pi*u3 - 4*u3^2)*G[0, u3] + (u3*(I*Pi - 8*u3 - I*Pi*u3 + 4*u3^2)*
       G[1, u3])/(-1 + u3) + (-2 + u3 - 4*u3^2 + 4*u3^3)*G[0, 0, u3] - 
     u3*(-1 + 2*u3)^2*G[0, 1, u3] - u3*(-1 + 2*u3)^2*G[1, 0, u3] + 
     (u3*(1 + 5*u3 - 8*u3^2 + 4*u3^3)*G[1, 1, u3])/(-1 + u3) + 
     ((4 - 4*u3 - I*Pi*u3 + 4*u3^2 + I*Pi*u3^2)/(-1 + u3) + 
       (2 - u3)*G[0, u3] - (u3*(1 + u3)*G[1, u3])/(-1 + u3))*Log[mt2/t] + 
     ((2 - 3*u3 + 3*u3^2)*Log[mt2/t]^2)/(2*(-1 + u3)) + 
     mt2*((2*(-4 + 8*u3 + I*Pi*u3 - 4*u3^2 - (4*I)*Pi*u3^2 + Pi^2*u3^2 - 
          8*u3^3 + (6*I)*Pi*u3^3 - 2*Pi^2*u3^3 + 4*u3^4 - (3*I)*Pi*u3^4 + 
          Pi^2*u3^4))/(s*(-1 + u3)^2) + 
       (2*(2 - u3 + I*Pi*u3 - 3*u3^2 + u3^3 - I*Pi*u3^3)*G[0, u3])/
        (s*(-1 + u3)) + (2*u3*(1 - 4*u3 - (2*I)*Pi*u3 + (3*I)*Pi*u3^2 + 
          u3^3 - I*Pi*u3^3)*G[1, u3])/(s*(-1 + u3)^2) + 
       (4*(-2 + u3^2)*G[0, 0, u3])/s - (2*u3*(-1 - 2*u3 + 2*u3^2)*
         G[0, 1, u3])/(s*(-1 + u3)) - (2*u3*(-1 - 2*u3 + 2*u3^2)*G[1, 0, u3])/
        (s*(-1 + u3)) + (4*u3^2*(-1 - 2*u3 + u3^2)*G[1, 1, u3])/
        (s*(-1 + u3)^2) + ((-2*(-2 + 3*u3 - I*Pi*u3 + 2*u3^2 + I*Pi*u3^2 - 
            10*u3^3 + 5*u3^4))/(s*(-1 + u3)^2) - 
         (2*(4 - 4*u3 + u3^3)*G[0, u3])/(s*(-1 + u3)) - 
         (2*u3*(-1 - u3 - 3*u3^2 + u3^3)*G[1, u3])/(s*(-1 + u3)^2))*
        Log[mt2/t] + (2*(-2 + 4*u3 - 3*u3^2 - 2*u3^3 + u3^4)*Log[mt2/t]^2)/
        (s*(-1 + u3)^2))
 
OmegamppHtoqqbargat1lr3aNfp1 = 12*I - (4*I)*G[0, u3] + (2*I)*G[0, 0, u3] + 
     (4*I - (2*I)*G[0, u3])*Log[mt2/t] + I*Log[mt2/t]^2 + 
     mt2*((8*I)/s + ((4*I)*G[0, u3])/s + ((8*I)*G[0, 0, u3])/s + 
       ((-4*I)/s - ((8*I)*G[0, u3])/s)*Log[mt2/t] + ((4*I)*Log[mt2/t]^2)/s)
 
OmegapppHtogggat2lr3aNfp1 = (-12*Nc + 12*Nc^2 - 12*Nc*Nf + 24*Nc*u3 - 
       24*Nc^2*u3 + 24*Nc*Nf*u3 - (12*I)*Pi*u3 + (24*I)*Nc^2*Pi*u3 - 
       36*Nc*u3^2 + 36*Nc^2*u3^2 - 36*Nc*Nf*u3^2 + (12*I)*Pi*u3^2 - 
       (4*I)*Nc*Pi*u3^2 - (20*I)*Nc^2*Pi*u3^2 - (4*I)*Nc*Nf*Pi*u3^2 - 
       6*Pi^2*u3^2 + Nc*Pi^2*u3^2 + 11*Nc^2*Pi^2*u3^2 + Nc*Nf*Pi^2*u3^2 + 
       24*Nc*u3^3 - 24*Nc^2*u3^3 + 24*Nc*Nf*u3^3 + (8*I)*Nc*Pi*u3^3 - 
       (8*I)*Nc^2*Pi*u3^3 + (8*I)*Nc*Nf*Pi*u3^3 + 12*Pi^2*u3^3 - 
       2*Nc*Pi^2*u3^3 - 22*Nc^2*Pi^2*u3^3 - 2*Nc*Nf*Pi^2*u3^3 - 12*Nc*u3^4 + 
       12*Nc^2*u3^4 - 12*Nc*Nf*u3^4 - (4*I)*Nc*Pi*u3^4 + (4*I)*Nc^2*Pi*u3^4 - 
       (4*I)*Nc*Nf*Pi*u3^4 - 6*Pi^2*u3^4 + Nc*Pi^2*u3^4 + 11*Nc^2*Pi^2*u3^4 + 
       Nc*Nf*Pi^2*u3^4)/(6*Nc*(-1 + u3)*u3^2) + 
     ((4*Nc - 4*Nc^2 + 4*Nc*Nf - 8*Nc*u3 + 8*Nc^2*u3 - 8*Nc*Nf*u3 + 
        (3*I)*Pi*u3 + (3*I)*Nc^2*Pi*u3 - 12*u3^2 + 4*Nc*u3^2 + 20*Nc^2*u3^2 + 
        4*Nc*Nf*u3^2 - (18*I)*Pi*u3^2 + (18*I)*Nc^2*Pi*u3^2 + 12*u3^3 - 
        24*Nc^2*u3^3 + (3*I)*Pi*u3^3 + (3*I)*Nc^2*Pi*u3^3)*G[0, u3])/
      (6*Nc*(-1 + u3)*u3^2) + (((-12*I)*Pi + (24*I)*Nc^2*Pi - 12*u3 + 
        24*Nc^2*u3 + (24*I)*Pi*u3 - (48*I)*Nc^2*Pi*u3 + 24*u3^2 + 4*Nc*u3^2 - 
        52*Nc^2*u3^2 + 4*Nc*Nf*u3^2 - (9*I)*Pi*u3^2 + (27*I)*Nc^2*Pi*u3^2 - 
        12*u3^3 + 24*Nc^2*u3^3 - (3*I)*Pi*u3^3 - (3*I)*Nc^2*Pi*u3^3)*
       G[1, u3])/(6*Nc*(-1 + u3)*u3^2) + 
     ((-Nc + Nc^2 - Nc*Nf + 2*Nc*u3 - 2*Nc^2*u3 + 2*Nc*Nf*u3 - 12*u3^2 - 
        Nc*u3^2 + 25*Nc^2*u3^2 - Nc*Nf*u3^2 + 12*u3^3 - 24*Nc^2*u3^3 - 
        6*u3^4 + 12*Nc^2*u3^4)*G[0, 0, u3])/(3*Nc*(-1 + u3)*u3^2) - 
     ((1 + Nc^2 + 4*u3 - 8*Nc^2*u3 - 4*u3^2 + 8*Nc^2*u3^2)*G[0, 1, u3])/
      (2*Nc*u3) - ((1 + Nc^2 + 4*u3 - 8*Nc^2*u3 - 4*u3^2 + 8*Nc^2*u3^2)*
       G[1, 0, u3])/(2*Nc*u3) + ((-6 + 12*Nc^2 + 12*u3 - 24*Nc^2*u3 - 
        12*u3^2 - Nc*u3^2 + 25*Nc^2*u3^2 - Nc*Nf*u3^2 + 12*u3^3 - 
        24*Nc^2*u3^3 - 6*u3^4 + 12*Nc^2*u3^4)*G[1, 1, u3])/
      (3*Nc*(-1 + u3)*u3^2) + 
     ((-4*Nc + 4*Nc^2 - 4*Nc*Nf + 8*Nc*u3 - 8*Nc^2*u3 + 8*Nc*Nf*u3 - 
         (3*I)*Pi*u3 - (3*I)*Nc^2*Pi*u3 - 12*Nc*u3^2 + 12*Nc^2*u3^2 - 
         12*Nc*Nf*u3^2 + (3*I)*Pi*u3^2 - (2*I)*Nc*Pi*u3^2 + 
         (5*I)*Nc^2*Pi*u3^2 - (2*I)*Nc*Nf*Pi*u3^2 + 8*Nc*u3^3 - 8*Nc^2*u3^3 + 
         8*Nc*Nf*u3^3 + (4*I)*Nc*Pi*u3^3 - (4*I)*Nc^2*Pi*u3^3 + 
         (4*I)*Nc*Nf*Pi*u3^3 - 4*Nc*u3^4 + 4*Nc^2*u3^4 - 4*Nc*Nf*u3^4 - 
         (2*I)*Nc*Pi*u3^4 + (2*I)*Nc^2*Pi*u3^4 - (2*I)*Nc*Nf*Pi*u3^4)/
        (6*Nc*(-1 + u3)*u3^2) + ((-2*Nc + 2*Nc^2 - 2*Nc*Nf + 2*Nc*u3 - 
          2*Nc^2*u3 + 2*Nc*Nf*u3 + 3*u3^2 + 3*Nc^2*u3^2)*G[0, u3])/
        (6*Nc*u3^2) - ((3 + 3*Nc^2 - 6*u3 - 2*Nc*u3 - 4*Nc^2*u3 - 
          2*Nc*Nf*u3 + 3*u3^2 + 3*Nc^2*u3^2)*G[1, u3])/(6*Nc*(-1 + u3)*u3))*
      Log[mt2/t] + ((-1 + Nc - Nf)*(1 - u3 + u3^2)^2*Log[mt2/t]^2)/
      (6*(-1 + u3)*u3^2) + 
     mt2*(((-448*Nc + 16*Nc^2 - 16*Nc*Nf + 896*Nc*u3 - 32*Nc^2*u3 + 
          32*Nc*Nf*u3 + 24*u3^2 - 448*Nc*u3^2 - 56*Nc^2*u3^2 - 
          16*Nc*Nf*u3^2 - (228*I)*Pi*u3^2 + (212*I)*Nc^2*Pi*u3^2 - 
          (8*I)*Nc*Nf*Pi*u3^2 - 32*Pi^2*u3^2 - 19*Nc^2*Pi^2*u3^2 - 24*u3^3 + 
          72*Nc^2*u3^3 + (264*I)*Pi*u3^3 - (236*I)*Nc^2*Pi*u3^3 + 
          (8*I)*Nc*Nf*Pi*u3^3 + 38*Pi^2*u3^3 + 19*Nc^2*Pi^2*u3^3 - 
          (36*I)*Pi*u3^4 + (24*I)*Nc^2*Pi*u3^4 - 4*Pi^2*u3^4)*G[0, 0, u3])/
        (12*Nc*s*(-1 + u3)*u3^2) + ((12 + 12*Nc^2 - 24*u3 + 72*Nc^2*u3 + 
          (240*I)*Pi*u3 - (60*I)*Nc^2*Pi*u3 - (24*I)*Nc*Nf*Pi*u3 - 
          14*Pi^2*u3 + 63*Nc^2*Pi^2*u3 + 24*u3^2 - 72*Nc^2*u3^2 - 
          (240*I)*Pi*u3^2 + (60*I)*Nc^2*Pi*u3^2 + (24*I)*Nc*Nf*Pi*u3^2 + 
          20*Pi^2*u3^2 - 63*Nc^2*Pi^2*u3^2 - (36*I)*Pi*u3^3 + 
          (24*I)*Nc^2*Pi*u3^3 - 4*Pi^2*u3^3)*G[0, 1, u3])/
        (12*Nc*s*(-1 + u3)*u3) + ((12 + 12*Nc^2 - (36*I)*Pi + 
          (24*I)*Nc^2*Pi + 2*Pi^2 - 24*u3 + 72*Nc^2*u3 + (348*I)*Pi*u3 - 
          (132*I)*Nc^2*Pi*u3 - (24*I)*Nc*Nf*Pi*u3 - 14*Pi^2*u3 + 
          63*Nc^2*Pi^2*u3 + 24*u3^2 - 72*Nc^2*u3^2 - (348*I)*Pi*u3^2 + 
          (132*I)*Nc^2*Pi*u3^2 + (24*I)*Nc*Nf*Pi*u3^2 + 8*Pi^2*u3^2 - 
          63*Nc^2*Pi^2*u3^2 + (36*I)*Pi*u3^3 - (24*I)*Nc^2*Pi*u3^3 + 
          4*Pi^2*u3^3)*G[1, 0, u3])/(12*Nc*s*(-1 + u3)*u3) + 
       ((-2*Pi^2 - 24*u3 + 72*Nc^2*u3 + (192*I)*Pi*u3 - (188*I)*Nc^2*Pi*u3 + 
          (8*I)*Nc*Nf*Pi*u3 + 34*Pi^2*u3 + 19*Nc^2*Pi^2*u3 + 48*u3^2 + 
          448*Nc*u3^2 - 160*Nc^2*u3^2 + 16*Nc*Nf*u3^2 - (348*I)*Pi*u3^2 + 
          (352*I)*Nc^2*Pi*u3^2 - (16*I)*Nc*Nf*Pi*u3^2 - 58*Pi^2*u3^2 - 
          38*Nc^2*Pi^2*u3^2 - 24*u3^3 + 72*Nc^2*u3^3 + (120*I)*Pi*u3^3 - 
          (140*I)*Nc^2*Pi*u3^3 + (8*I)*Nc*Nf*Pi*u3^3 + 22*Pi^2*u3^3 + 
          19*Nc^2*Pi^2*u3^3 + (36*I)*Pi*u3^4 - (24*I)*Nc^2*Pi*u3^4 + 
          4*Pi^2*u3^4)*G[1, 1, u3])/(12*Nc*s*(-1 + u3)^2*u3) + 
       ((48*Nc - 96*Nc*u3 + (6*I)*Pi*u3 - 112*u3^2 + 48*Nc*u3^2 + 
          106*Nc^2*u3^2 - 4*Nc*Nf*u3^2 - (2*I)*Pi*u3^2 - 
          (29*I)*Nc^2*Pi*u3^2 + 112*u3^3 - 106*Nc^2*u3^3 + 4*Nc*Nf*u3^3 - 
          (6*I)*Pi*u3^3 + (29*I)*Nc^2*Pi*u3^3 - 6*u3^4 + 4*Nc^2*u3^4 + 
          (2*I)*Pi*u3^4)*G[0, 0, 0, u3])/(2*Nc*s*(-1 + u3)*u3^2) + 
       ((114 - 106*Nc^2 + 4*Nc*Nf + (15*I)*Nc^2*Pi - 96*u3 + 94*Nc^2*u3 - 
          4*Nc*Nf*u3 - (15*I)*Nc^2*Pi*u3)*G[0, 0, 1, u3])/
        (6*Nc*s*(-1 + u3)) + ((114 - 106*Nc^2 + 4*Nc*Nf + (15*I)*Nc^2*Pi - 
          96*u3 + 94*Nc^2*u3 - 4*Nc*Nf*u3 - (15*I)*Nc^2*Pi*u3)*
         G[0, 1, 0, u3])/(6*Nc*s*(-1 + u3)) + 
       ((78 - 82*Nc^2 + 4*Nc*Nf + (15*I)*Nc^2*Pi - 96*u3 + 94*Nc^2*u3 - 
          4*Nc*Nf*u3 - (12*I)*Pi*u3 - (15*I)*Nc^2*Pi*u3 - 18*u3^2 + 
          12*Nc^2*u3^2 + (6*I)*Pi*u3^2)*G[0, 1, 1, u3])/(6*Nc*s*(-1 + u3)) - 
       ((-36 + 24*Nc^2 - (6*I)*Pi + 132*u3 - 118*Nc^2*u3 + 4*Nc*Nf*u3 + 
          (15*I)*Nc^2*Pi*u3 - 18*u3^2 + 12*Nc^2*u3^2 + (6*I)*Pi*u3^2)*
         G[1, 0, 0, u3])/(6*Nc*s*u3) + 
       ((-18 + 12*Nc^2 - 96*u3 + 94*Nc^2*u3 - 4*Nc*Nf*u3 - (15*I)*Nc^2*Pi*u3)*
         G[1, 0, 1, u3])/(6*Nc*s*u3) + 
       ((-18 + 12*Nc^2 - 96*u3 + 94*Nc^2*u3 - 4*Nc*Nf*u3 - (15*I)*Nc^2*Pi*u3)*
         G[1, 1, 0, u3])/(6*Nc*s*u3) - 
       ((-6 + 4*Nc^2 - 88*u3 + 90*Nc^2*u3 - 4*Nc*Nf*u3 + (8*I)*Pi*u3 - 
          (29*I)*Nc^2*Pi*u3 + 188*u3^2 + 48*Nc*u3^2 - 188*Nc^2*u3^2 + 
          8*Nc*Nf*u3^2 - (8*I)*Pi*u3^2 + (58*I)*Nc^2*Pi*u3^2 - 88*u3^3 + 
          90*Nc^2*u3^3 - 4*Nc*Nf*u3^3 - (2*I)*Pi*u3^3 - (29*I)*Nc^2*Pi*u3^3 - 
          6*u3^4 + 4*Nc^2*u3^4 + (2*I)*Pi*u3^4)*G[1, 1, 1, u3])/
        (2*Nc*s*(-1 + u3)^2*u3) + ((-12*Nc + 24*Nc*u3 - u3^2 - 12*Nc*u3^2 - 
          28*Nc^2*u3^2 + u3^3 + 28*Nc^2*u3^3 + u3^4)*G[0, 0, 0, 0, u3])/
        (Nc*s*(-1 + u3)*u3^2) - ((-6 + 16*u3 - 29*Nc^2*u3 - 8*u3^2 + 
          29*Nc^2*u3^2)*G[0, 0, 0, 1, u3])/(2*Nc*s*(-1 + u3)*u3) - 
       ((-6 + 16*u3 - 29*Nc^2*u3 - 8*u3^2 + 29*Nc^2*u3^2)*G[0, 0, 1, 0, u3])/
        (2*Nc*s*(-1 + u3)*u3) + ((7 - 10*Nc^2 - 6*u3 + 10*Nc^2*u3)*
         G[0, 0, 1, 1, u3])/(Nc*s*(-1 + u3)) - 
       ((-6 + 16*u3 - 29*Nc^2*u3 - 8*u3^2 + 29*Nc^2*u3^2)*G[0, 1, 0, 0, u3])/
        (2*Nc*s*(-1 + u3)*u3) + ((7 - 10*Nc^2 - 6*u3 + 10*Nc^2*u3)*
         G[0, 1, 0, 1, u3])/(Nc*s*(-1 + u3)) + 
       ((7 - 10*Nc^2 - 6*u3 + 10*Nc^2*u3)*G[0, 1, 1, 0, u3])/
        (Nc*s*(-1 + u3)) - ((4 - 29*Nc^2 - 4*u3 + 29*Nc^2*u3 - 2*u3^2)*
         G[0, 1, 1, 1, u3])/(2*Nc*s*(-1 + u3)) - 
       ((2 - 8*u3 + 29*Nc^2*u3 + 2*u3^2)*G[1, 0, 0, 0, u3])/(2*Nc*s*u3) + 
       ((-1 - 6*u3 + 10*Nc^2*u3)*G[1, 0, 0, 1, u3])/(Nc*s*u3) + 
       ((-1 - 6*u3 + 10*Nc^2*u3)*G[1, 0, 1, 0, u3])/(Nc*s*u3) - 
       ((2 - 29*Nc^2*u3 - 8*u3^2 + 29*Nc^2*u3^2)*G[1, 0, 1, 1, u3])/
        (2*Nc*s*(-1 + u3)*u3) + ((-1 - 6*u3 + 10*Nc^2*u3)*G[1, 1, 0, 0, u3])/
        (Nc*s*u3) - ((2 - 29*Nc^2*u3 - 8*u3^2 + 29*Nc^2*u3^2)*
         G[1, 1, 0, 1, u3])/(2*Nc*s*(-1 + u3)*u3) - 
       ((2 - 29*Nc^2*u3 - 8*u3^2 + 29*Nc^2*u3^2)*G[1, 1, 1, 0, u3])/
        (2*Nc*s*(-1 + u3)*u3) + ((-1 + 5*u3 + 28*Nc^2*u3 - 8*u3^2 + 
          12*Nc*u3^2 - 56*Nc^2*u3^2 + 5*u3^3 + 28*Nc^2*u3^3 - u3^4)*
         G[1, 1, 1, 1, u3])/(Nc*s*(-1 + u3)^2*u3) + 
       (-(-448*Nc + 16*Nc^2 - 16*Nc*Nf + 1344*Nc*u3 - 48*Nc^2*u3 + 
            48*Nc*Nf*u3 - 1344*Nc*u3^2 + 336*Nc^2*u3^2 - 48*Nc*Nf*u3^2 - 
            (72*I)*Pi*u3^2 + (48*I)*Nc*Pi*u3^2 + (156*I)*Nc^2*Pi*u3^2 - 
            (24*I)*Nc*Nf*Pi*u3^2 - 48*Pi^2*u3^2 + 21*Nc^2*Pi^2*u3^2 + 
            448*Nc*u3^3 - 592*Nc^2*u3^3 + 16*Nc*Nf*u3^3 + (144*I)*Pi*u3^3 + 
            (192*I)*Nc*Pi*u3^3 - (312*I)*Nc^2*Pi*u3^3 + (48*I)*Nc*Nf*Pi*
             u3^3 + 96*Pi^2*u3^3 - 72*Nc*Pi^2*u3^3 - 42*Nc^2*Pi^2*u3^3 - 
            1344*Nc*u3^4 + 336*Nc^2*u3^4 - 48*Nc*Nf*u3^4 - (72*I)*Pi*u3^4 - 
            (816*I)*Nc*Pi*u3^4 + (156*I)*Nc^2*Pi*u3^4 - (24*I)*Nc*Nf*Pi*
             u3^4 - 48*Pi^2*u3^4 + 216*Nc*Pi^2*u3^4 + 21*Nc^2*Pi^2*u3^4 + 
            1344*Nc*u3^5 - 48*Nc^2*u3^5 + 48*Nc*Nf*u3^5 + (864*I)*Nc*Pi*
             u3^5 - 216*Nc*Pi^2*u3^5 - 448*Nc*u3^6 + 16*Nc^2*u3^6 - 
            16*Nc*Nf*u3^6 - (288*I)*Nc*Pi*u3^6 + 72*Nc*Pi^2*u3^6)/
          (24*Nc*s*(-1 + u3)^2*u3^2) + ((-48*Nc + 48*Nc*u3 - (6*I)*Pi*u3 - 
            12*u3^2 + 8*Nc*u3^2 + 26*Nc^2*u3^2 - 4*Nc*Nf*u3^2 + 
            (20*I)*Pi*u3^2 - (7*I)*Nc^2*Pi*u3^2 - (6*I)*Pi*u3^3)*G[0, u3])/
          (4*Nc*s*u3^2) + ((-12 + 8*Nc + 26*Nc^2 - 4*Nc*Nf + (8*I)*Pi - 
            (7*I)*Nc^2*Pi + 24*u3 - 64*Nc*u3 - 52*Nc^2*u3 + 8*Nc*Nf*u3 - 
            (16*I)*Pi*u3 + (14*I)*Nc^2*Pi*u3 - 12*u3^2 + 8*Nc*u3^2 + 
            26*Nc^2*u3^2 - 4*Nc*Nf*u3^2 + (2*I)*Pi*u3^2 - (7*I)*Nc^2*Pi*
             u3^2 + (6*I)*Pi*u3^3)*G[1, u3])/(4*Nc*s*(-1 + u3)^2) - 
         ((-12*Nc + 12*Nc*u3 - u3^2 + 5*Nc^2*u3^2)*G[0, 0, u3])/
          (2*Nc*s*u3^2) + ((6 + 8*u3 - 7*Nc^2*u3 - 8*u3^2 + 7*Nc^2*u3^2)*
           G[0, 1, u3])/(4*Nc*s*(-1 + u3)*u3) + 
         ((6 + 8*u3 - 7*Nc^2*u3 - 8*u3^2 + 7*Nc^2*u3^2)*G[1, 0, u3])/
          (4*Nc*s*(-1 + u3)*u3) - ((-1 + 5*Nc^2 + 2*u3 - 12*Nc*u3 - 
            10*Nc^2*u3 - u3^2 + 5*Nc^2*u3^2)*G[1, 1, u3])/
          (2*Nc*s*(-1 + u3)^2))*Log[mt2/t]^2 + 
       ((24*Nc - 72*Nc*u3 + (3*I)*Pi*u3 + 18*u3^2 + 54*Nc*u3^2 - 
           6*Nc^2*u3^2 - (19*I)*Pi*u3^2 + (2*I)*Nc^2*Pi*u3^2 - 36*u3^3 + 
           12*Nc*u3^3 + 12*Nc^2*u3^3 + (32*I)*Pi*u3^3 - (12*I)*Nc*Pi*u3^3 - 
           (4*I)*Nc^2*Pi*u3^3 + 18*u3^4 + 54*Nc*u3^4 - 6*Nc^2*u3^4 - 
           (16*I)*Pi*u3^4 + (36*I)*Nc*Pi*u3^4 + (2*I)*Nc^2*Pi*u3^4 - 
           72*Nc*u3^5 - (36*I)*Nc*Pi*u3^5 + 24*Nc*u3^6 + (12*I)*Nc*Pi*u3^6)/
          (6*Nc*s*(-1 + u3)^2*u3^2) - ((-12*Nc + 24*Nc*u3 + 16*u3^2 - 
            12*Nc*u3^2 - 2*Nc^2*u3^2 - 16*u3^3 + 2*Nc^2*u3^3 + 3*u3^4)*
           G[0, u3])/(6*Nc*s*(-1 + u3)*u3^2) - 
         ((-3 - 4*u3 + 2*Nc^2*u3 + 14*u3^2 + 12*Nc*u3^2 - 4*Nc^2*u3^2 - 
            4*u3^3 + 2*Nc^2*u3^3 - 3*u3^4)*G[1, u3])/(6*Nc*s*(-1 + u3)^2*u3))*
        Log[mt2/t]^3 + ((4*Nc - 12*Nc*u3 - 13*u3^2 + 12*Nc*u3^2 + 
          2*Nc^2*u3^2 + 26*u3^3 - 4*Nc*u3^3 - 4*Nc^2*u3^3 - 13*u3^4 + 
          12*Nc*u3^4 + 2*Nc^2*u3^4 - 12*Nc*u3^5 + 4*Nc*u3^6)*Log[mt2/t]^4)/
        (8*Nc*s*(-1 + u3)^2*u3^2) + (G[1, u3]*(12 + 12*Nc^2 + 18*Pi^2 - 
          12*Nc^2*Pi^2 + 48*u3 - 96*Nc^2*u3 - (24*I)*Pi*u3 + 
          (72*I)*Nc^2*Pi*u3 + 146*Pi^2*u3 - 194*Nc^2*Pi^2*u3 + 
          16*Nc*Nf*Pi^2*u3 - (4*I)*Pi^3*u3 + (19*I)*Nc^2*Pi^3*u3 - 120*u3^2 - 
          472*Nc*u3^2 + 160*Nc^2*u3^2 + 8*Nc*Nf*u3^2 + (48*I)*Pi*u3^2 - 
          (144*I)*Nc^2*Pi*u3^2 - 346*Pi^2*u3^2 + 424*Nc^2*Pi^2*u3^2 - 
          32*Nc*Nf*Pi^2*u3^2 + (2*I)*Pi^3*u3^2 - (38*I)*Nc^2*Pi^3*u3^2 + 
          48*u3^3 - 96*Nc^2*u3^3 - (36*I)*Pi*u3^3 + (60*I)*Nc^2*Pi*u3^3 + 
          182*Pi^2*u3^3 - 218*Nc^2*Pi^2*u3^3 + 16*Nc*Nf*Pi^2*u3^3 + 
          (8*I)*Pi^3*u3^3 + (19*I)*Nc^2*Pi^3*u3^3 + 12*u3^4 + 12*Nc^2*u3^4 + 
          (12*I)*Pi*u3^4 + (12*I)*Nc^2*Pi*u3^4 - (6*I)*Pi^3*u3^4 + 
          72*u3*Zeta[3] + 156*Nc^2*u3*Zeta[3] - 144*u3^2*Zeta[3] - 
          312*Nc^2*u3^2*Zeta[3] + 72*u3^3*Zeta[3] + 156*Nc^2*u3^3*Zeta[3]))/
        (12*Nc*s*(-1 + u3)^2*u3) + (G[0, u3]*(472*Nc + 8*Nc^2 - 8*Nc*Nf - 
          944*Nc*u3 - 16*Nc^2*u3 + 16*Nc*Nf*u3 + (12*I)*Pi*u3 + 
          (12*I)*Nc^2*Pi*u3 - 96*u3^2 + 472*Nc*u3^2 + 56*Nc^2*u3^2 - 
          8*Nc*Nf*u3^2 - (12*I)*Pi*u3^2 - (108*I)*Nc^2*Pi*u3^2 - 
          200*Pi^2*u3^2 + 230*Nc^2*Pi^2*u3^2 - 16*Nc*Nf*Pi^2*u3^2 + 
          (10*I)*Pi^3*u3^2 - (19*I)*Nc^2*Pi^3*u3^2 + 96*u3^3 - 48*Nc^2*u3^3 + 
          (12*I)*Pi*u3^3 + (108*I)*Nc^2*Pi*u3^3 + 182*Pi^2*u3^3 - 
          218*Nc^2*Pi^2*u3^3 + 16*Nc*Nf*Pi^2*u3^3 - (16*I)*Pi^3*u3^3 + 
          (19*I)*Nc^2*Pi^3*u3^3 - 12*u3^4 - 12*Nc^2*u3^4 - (12*I)*Pi*u3^4 - 
          (12*I)*Nc^2*Pi*u3^4 + (6*I)*Pi^3*u3^4 - 72*u3^2*Zeta[3] - 
          156*Nc^2*u3^2*Zeta[3] + 72*u3^3*Zeta[3] + 156*Nc^2*u3^3*Zeta[3]))/
        (12*Nc*s*(-1 + u3)*u3^2) + (17760*Nc - 480*Nc^2 + 480*Nc*Nf - 
         53280*Nc*u3 + 1440*Nc^2*u3 - 1440*Nc*Nf*u3 + (360*I)*Pi*u3 + 
         (360*I)*Nc^2*Pi*u3 + 6480*u3^2 + 53280*Nc*u3^2 - 7920*Nc^2*u3^2 + 
         1440*Nc*Nf*u3^2 - (3240*I)*Pi*u3^2 + (1080*I)*Nc^2*Pi*u3^2 - 
         180*Pi^2*u3^2 + 3060*Nc^2*Pi^2*u3^2 + (780*I)*Pi^3*u3^2 + 
         (540*I)*Nc^2*Pi^3*u3^2 - (240*I)*Nc*Nf*Pi^3*u3^2 - 71*Pi^4*u3^2 - 
         279*Nc^2*Pi^4*u3^2 - 12960*u3^3 - 17760*Nc*u3^3 + 13440*Nc^2*u3^3 - 
         480*Nc*Nf*u3^3 + (5760*I)*Pi*u3^3 - (14160*I)*Nc*Pi*u3^3 - 
         (3120*I)*Nc^2*Pi*u3^3 + (240*I)*Nc*Nf*Pi*u3^3 + 360*Pi^2*u3^3 + 
         6720*Nc*Pi^2*u3^3 - 6360*Nc^2*Pi^2*u3^3 + 240*Nc*Nf*Pi^2*u3^3 - 
         (1560*I)*Pi^3*u3^3 + (1440*I)*Nc*Pi^3*u3^3 - (1080*I)*Nc^2*Pi^3*
          u3^3 + (480*I)*Nc*Nf*Pi^3*u3^3 + 127*Pi^4*u3^3 - 180*Nc*Pi^4*u3^3 + 
         558*Nc^2*Pi^4*u3^3 + 6480*u3^4 + 53280*Nc*u3^4 - 7920*Nc^2*u3^4 + 
         1440*Nc*Nf*u3^4 - (2880*I)*Pi*u3^4 + (42480*I)*Nc*Pi*u3^4 + 
         (2160*I)*Nc^2*Pi*u3^4 - (720*I)*Nc*Nf*Pi*u3^4 - 180*Pi^2*u3^4 - 
         20160*Nc*Pi^2*u3^4 + 3780*Nc^2*Pi^2*u3^4 - 720*Nc*Nf*Pi^2*u3^4 + 
         (960*I)*Pi^3*u3^4 - (4320*I)*Nc*Pi^3*u3^4 + (420*I)*Nc^2*Pi^3*u3^4 - 
         (240*I)*Nc*Nf*Pi^3*u3^4 - 40*Pi^4*u3^4 + 540*Nc*Pi^4*u3^4 - 
         279*Nc^2*Pi^4*u3^4 - 53280*Nc*u3^5 + 1440*Nc^2*u3^5 - 
         1440*Nc*Nf*u3^5 - (42480*I)*Nc*Pi*u3^5 - (720*I)*Nc^2*Pi*u3^5 + 
         (720*I)*Nc*Nf*Pi*u3^5 + 20160*Nc*Pi^2*u3^5 - 720*Nc^2*Pi^2*u3^5 + 
         720*Nc*Nf*Pi^2*u3^5 - (180*I)*Pi^3*u3^5 + (4320*I)*Nc*Pi^3*u3^5 + 
         (120*I)*Nc^2*Pi^3*u3^5 - 16*Pi^4*u3^5 - 540*Nc*Pi^4*u3^5 + 
         17760*Nc*u3^6 - 480*Nc^2*u3^6 + 480*Nc*Nf*u3^6 + 
         (14160*I)*Nc*Pi*u3^6 + (240*I)*Nc^2*Pi*u3^6 - (240*I)*Nc*Nf*Pi*
          u3^6 - 6720*Nc*Pi^2*u3^6 + 240*Nc^2*Pi^2*u3^6 - 
         240*Nc*Nf*Pi^2*u3^6 - (1440*I)*Nc*Pi^3*u3^6 + 180*Nc*Pi^4*u3^6 - 
         23040*u3^2*Zeta[3] + 16920*Nc^2*u3^2*Zeta[3] - 
         (2160*I)*Pi*u3^2*Zeta[3] - (4680*I)*Nc^2*Pi*u3^2*Zeta[3] + 
         46080*u3^3*Zeta[3] - 33840*Nc^2*u3^3*Zeta[3] + 
         (3600*I)*Pi*u3^3*Zeta[3] + (9360*I)*Nc^2*Pi*u3^3*Zeta[3] - 
         24120*u3^4*Zeta[3] + 17640*Nc^2*u3^4*Zeta[3] - 
         (1080*I)*Pi*u3^4*Zeta[3] - (4680*I)*Nc^2*Pi*u3^4*Zeta[3] + 
         1080*u3^5*Zeta[3] - 720*Nc^2*u3^5*Zeta[3] - (360*I)*Pi*u3^5*Zeta[3])/
        (360*Nc*s*(-1 + u3)^2*u3^2) + Log[mt2/t]*
        (((448*Nc - 16*Nc^2 + 16*Nc*Nf - 896*Nc*u3 + 32*Nc^2*u3 - 
            32*Nc*Nf*u3 - 12*u3^2 + 448*Nc*u3^2 - 124*Nc^2*u3^2 + 
            16*Nc*Nf*u3^2 + (144*I)*Pi*u3^2 - (24*I)*Nc*Pi*u3^2 - 
            (184*I)*Nc^2*Pi*u3^2 + (16*I)*Nc*Nf*Pi*u3^2 + 48*Pi^2*u3^2 - 
            5*Nc^2*Pi^2*u3^2 + 12*u3^3 + 108*Nc^2*u3^3 - (144*I)*Pi*u3^3 + 
            (24*I)*Nc*Pi*u3^3 + (184*I)*Nc^2*Pi*u3^3 - (16*I)*Nc*Nf*Pi*u3^3 - 
            66*Pi^2*u3^3 + 5*Nc^2*Pi^2*u3^3 - 12*u3^4 - 12*Nc^2*u3^4 + 
            18*Pi^2*u3^4)*G[0, u3])/(12*Nc*s*(-1 + u3)*u3^2) + 
         ((12 + 12*Nc^2 - 36*u3 + 60*Nc^2*u3 - (144*I)*Pi*u3 + 
            (24*I)*Nc*Pi*u3 + (184*I)*Nc^2*Pi*u3 - (16*I)*Nc*Nf*Pi*u3 - 
            30*Pi^2*u3 + 5*Nc^2*Pi^2*u3 + 48*u3^2 - 448*Nc*u3^2 - 
            128*Nc^2*u3^2 - 16*Nc*Nf*u3^2 + (288*I)*Pi*u3^2 - 
            (48*I)*Nc*Pi*u3^2 - (368*I)*Nc^2*Pi*u3^2 + (32*I)*Nc*Nf*Pi*u3^2 + 
            42*Pi^2*u3^2 - 10*Nc^2*Pi^2*u3^2 - 36*u3^3 + 60*Nc^2*u3^3 - 
            (144*I)*Pi*u3^3 + (24*I)*Nc*Pi*u3^3 + (184*I)*Nc^2*Pi*u3^3 - 
            (16*I)*Nc*Nf*Pi*u3^3 + 6*Pi^2*u3^3 + 5*Nc^2*Pi^2*u3^3 + 12*u3^4 + 
            12*Nc^2*u3^4 - 18*Pi^2*u3^4)*G[1, u3])/(12*Nc*s*(-1 + u3)^2*u3) + 
         ((72*Nc - 72*Nc*u3 + (9*I)*Pi*u3 - 54*u3^2 + 6*Nc*u3^2 + 
            20*Nc^2*u3^2 + 4*Nc*Nf*u3^2 - (15*I)*Pi*u3^2 - 
            (6*I)*Nc^2*Pi*u3^2)*G[0, 0, u3])/(3*Nc*s*u3^2) + 
         ((72 - 12*Nc - 92*Nc^2 + 8*Nc*Nf + (45*I)*Nc^2*Pi)*G[0, 1, u3])/
          (6*Nc*s) + ((72 - 12*Nc - 92*Nc^2 + 8*Nc*Nf + (45*I)*Nc^2*Pi)*
           G[1, 0, u3])/(6*Nc*s) + ((-54 + 6*Nc + 20*Nc^2 + 4*Nc*Nf - 
            (6*I)*Pi - (6*I)*Nc^2*Pi + 108*u3 + 60*Nc*u3 - 40*Nc^2*u3 - 
            8*Nc*Nf*u3 + (21*I)*Pi*u3 + (12*I)*Nc^2*Pi*u3 - 54*u3^2 + 
            6*Nc*u3^2 + 20*Nc^2*u3^2 + 4*Nc*Nf*u3^2 - (15*I)*Pi*u3^2 - 
            (6*I)*Nc^2*Pi*u3^2)*G[1, 1, u3])/(3*Nc*s*(-1 + u3)^2) + 
         ((-12*Nc + 12*Nc*u3 - 8*u3^2 + Nc^2*u3^2)*G[0, 0, 0, u3])/
          (Nc*s*u3^2) + ((3 + 2*u3 + 2*Nc^2*u3)*G[0, 0, 1, u3])/(Nc*s*u3) + 
         ((3 + 2*u3 + 2*Nc^2*u3)*G[0, 1, 0, u3])/(Nc*s*u3) + 
         ((-5 - 2*Nc^2 + 2*u3 + 2*Nc^2*u3)*G[0, 1, 1, u3])/(Nc*s*(-1 + u3)) + 
         ((3 + 2*u3 + 2*Nc^2*u3)*G[1, 0, 0, u3])/(Nc*s*u3) + 
         ((-5 - 2*Nc^2 + 2*u3 + 2*Nc^2*u3)*G[1, 0, 1, u3])/(Nc*s*(-1 + u3)) + 
         ((-5 - 2*Nc^2 + 2*u3 + 2*Nc^2*u3)*G[1, 1, 0, u3])/(Nc*s*(-1 + u3)) + 
         ((-8 + Nc^2 + 16*u3 - 12*Nc*u3 - 2*Nc^2*u3 - 8*u3^2 + Nc^2*u3^2)*
           G[1, 1, 1, u3])/(Nc*s*(-1 + u3)^2) + (472*Nc + 8*Nc^2 - 8*Nc*Nf - 
           1416*Nc*u3 - 24*Nc^2*u3 + 24*Nc*Nf*u3 + (12*I)*Pi*u3 + 
           (12*I)*Nc^2*Pi*u3 - 252*u3^2 + 1416*Nc*u3^2 + 204*Nc^2*u3^2 - 
           24*Nc*Nf*u3^2 - (24*I)*Pi*u3^2 - (120*I)*Nc^2*Pi*u3^2 - 
           150*Pi^2*u3^2 + 24*Nc*Pi^2*u3^2 + 134*Nc^2*Pi^2*u3^2 - 
           8*Nc*Nf*Pi^2*u3^2 + (2*I)*Pi^3*u3^2 - (15*I)*Nc^2*Pi^3*u3^2 + 
           504*u3^3 - 472*Nc*u3^3 - 368*Nc^2*u3^3 + 8*Nc*Nf*u3^3 + 
           (24*I)*Pi*u3^3 - (448*I)*Nc*Pi*u3^3 + (232*I)*Nc^2*Pi*u3^3 - 
           (16*I)*Nc*Nf*Pi*u3^3 + 300*Pi^2*u3^3 + 96*Nc*Pi^2*u3^3 - 
           268*Nc^2*Pi^2*u3^3 + 16*Nc*Nf*Pi^2*u3^3 - (4*I)*Pi^3*u3^3 + 
           (24*I)*Nc*Pi^3*u3^3 + (30*I)*Nc^2*Pi^3*u3^3 - 252*u3^4 + 
           1416*Nc*u3^4 + 204*Nc^2*u3^4 - 24*Nc*Nf*u3^4 - (12*I)*Pi*u3^4 + 
           (1344*I)*Nc*Pi*u3^4 - (156*I)*Nc^2*Pi*u3^4 + (48*I)*Nc*Nf*Pi*
            u3^4 - 150*Pi^2*u3^4 - 408*Nc*Pi^2*u3^4 + 134*Nc^2*Pi^2*u3^4 - 
           8*Nc*Nf*Pi^2*u3^4 + (2*I)*Pi^3*u3^4 - (72*I)*Nc*Pi^3*u3^4 - 
           (15*I)*Nc^2*Pi^3*u3^4 - 1416*Nc*u3^5 - 24*Nc^2*u3^5 + 
           24*Nc*Nf*u3^5 - (1344*I)*Nc*Pi*u3^5 + (48*I)*Nc^2*Pi*u3^5 - 
           (48*I)*Nc*Nf*Pi*u3^5 + 432*Nc*Pi^2*u3^5 + (72*I)*Nc*Pi^3*u3^5 + 
           472*Nc*u3^6 + 8*Nc^2*u3^6 - 8*Nc*Nf*u3^6 + (448*I)*Nc*Pi*u3^6 - 
           (16*I)*Nc^2*Pi*u3^6 + (16*I)*Nc*Nf*Pi*u3^6 - 144*Nc*Pi^2*u3^6 - 
           (24*I)*Nc*Pi^3*u3^6 - 216*u3^2*Zeta[3] - 468*Nc^2*u3^2*Zeta[3] + 
           432*u3^3*Zeta[3] + 936*Nc^2*u3^3*Zeta[3] - 216*u3^4*Zeta[3] - 
           468*Nc^2*u3^4*Zeta[3])/(12*Nc*s*(-1 + u3)^2*u3^2)))
 
OmegapmpHtogggat2lr3aNfp1 = 
    -((60 - 220*Nc^2 + 16*Nc*Nf + (26*I)*Nc^2*Pi + (4*I)*Nc*Nf*Pi - 6*Pi^2 - 
         12*Nc^2*Pi^2 - 57*u3 + 235*Nc^2*u3 - 16*Nc*Nf*u3 + 
         (163*I)*Nc^2*Pi*u3 - (10*I)*Nc*Nf*Pi*u3 + 20*Nc^2*Pi^2*u3 - 
         99*u3^2 - 251*Nc^2*u3^2 - 16*Nc*Nf*u3^2 - (293*I)*Nc^2*Pi*u3^2 + 
         (14*I)*Nc*Nf*Pi*u3^2 + 10*Pi^2*u3^2 + 38*Nc^2*Pi^2*u3^2 + 48*u3^3 + 
         200*Nc^2*u3^3 + 16*Nc*Nf*u3^3 + (12*I)*Pi*u3^3 + 
         (244*I)*Nc^2*Pi*u3^3 - (16*I)*Nc*Nf*Pi*u3^3 - 12*Pi^2*u3^3 - 
         68*Nc^2*Pi^2*u3^3 - 216*Nc^2*u3^4 - (44*I)*Nc^2*Pi*u3^4 + 
         (8*I)*Nc*Nf*Pi*u3^4 + 8*Pi^2*u3^4 + 24*Nc^2*Pi^2*u3^4)*G[0, 0, u3])/
      (12*Nc*(-1 + u3)) + ((-28*Nc^2 - 8*Nc*Nf + (12*I)*Pi + (84*I)*Nc^2*Pi + 
        15*u3 + 115*Nc^2*u3 + 8*Nc*Nf*u3 - (54*I)*Pi*u3 - 
        (149*I)*Nc^2*Pi*u3 + (2*I)*Nc*Nf*Pi*u3 - 7*Pi^2*u3 + 8*Nc^2*Pi^2*u3 - 
        15*u3^2 - 331*Nc^2*u3^2 - 8*Nc*Nf*u3^2 + (54*I)*Pi*u3^2 + 
        (177*I)*Nc^2*Pi*u3^2 + (6*I)*Nc*Nf*Pi*u3^2 + 23*Pi^2*u3^2 + 
        3*Nc^2*Pi^2*u3^2 + 432*Nc^2*u3^3 - (12*I)*Pi*u3^3 - 
        (68*I)*Nc^2*Pi*u3^3 - (16*I)*Nc*Nf*Pi*u3^3 - 27*Pi^2*u3^3 - 
        32*Nc^2*Pi^2*u3^3 - 216*Nc^2*u3^4 - (44*I)*Nc^2*Pi*u3^4 + 
        (8*I)*Nc*Nf*Pi*u3^4 + 11*Pi^2*u3^4 + 27*Nc^2*Pi^2*u3^4)*G[0, 1, u3])/
      (12*Nc*(-1 + u3)) + ((-28*Nc^2 - 8*Nc*Nf + 6*Nc^2*Pi^2 + 15*u3 + 
        115*Nc^2*u3 + 8*Nc*Nf*u3 - (18*I)*Pi*u3 + (175*I)*Nc^2*Pi*u3 + 
        (2*I)*Nc*Nf*Pi*u3 - 2*Pi^2*u3 - 26*Nc^2*Pi^2*u3 - 15*u3^2 - 
        331*Nc^2*u3^2 - 8*Nc*Nf*u3^2 + (18*I)*Pi*u3^2 - 
        (291*I)*Nc^2*Pi*u3^2 + (6*I)*Nc*Nf*Pi*u3^2 + 8*Pi^2*u3^2 + 
        69*Nc^2*Pi^2*u3^2 + 432*Nc^2*u3^3 + (12*I)*Pi*u3^3 + 
        (244*I)*Nc^2*Pi*u3^3 - (16*I)*Nc*Nf*Pi*u3^3 - 17*Pi^2*u3^3 - 
        76*Nc^2*Pi^2*u3^3 - 216*Nc^2*u3^4 - (44*I)*Nc^2*Pi*u3^4 + 
        (8*I)*Nc*Nf*Pi*u3^4 + 11*Pi^2*u3^4 + 27*Nc^2*Pi^2*u3^4)*G[1, 0, u3])/
      (12*Nc*(-1 + u3)) - ((-48 - 252*Nc^2 + (12*I)*Pi + (96*I)*Nc^2*Pi + 
        2*Nc^2*Pi^2 + 111*u3 + 531*Nc^2*u3 - (36*I)*Pi*u3 - 
        (133*I)*Nc^2*Pi*u3 - (2*I)*Nc*Nf*Pi*u3 - 16*Pi^2*u3 + 
        12*Nc^2*Pi^2*u3 + 45*u3^2 - 947*Nc^2*u3^2 + 32*Nc*Nf*u3^2 + 
        (36*I)*Pi*u3^2 + (175*I)*Nc^2*Pi*u3^2 + (14*I)*Nc*Nf*Pi*u3^2 + 
        22*Pi^2*u3^2 - 22*Nc^2*Pi^2*u3^2 - 48*u3^3 + 664*Nc^2*u3^3 - 
        16*Nc*Nf*u3^3 - (12*I)*Pi*u3^3 - (68*I)*Nc^2*Pi*u3^3 - 
        (16*I)*Nc*Nf*Pi*u3^3 - 20*Pi^2*u3^3 - 28*Nc^2*Pi^2*u3^3 - 
        216*Nc^2*u3^4 - (44*I)*Nc^2*Pi*u3^4 + (8*I)*Nc*Nf*Pi*u3^4 + 
        8*Pi^2*u3^4 + 24*Nc^2*Pi^2*u3^4)*G[1, 1, u3])/(12*Nc*(-1 + u3)) + 
     ((6 - 76*Nc^2 + 4*Nc*Nf + (12*I)*Nc^2*Pi - 9*u3 + 78*Nc^2*u3 - 
        6*Nc*Nf*u3 + (2*I)*Pi*u3 - (26*I)*Nc^2*Pi*u3 + 25*u3^2 - 
        140*Nc^2*u3^2 + 10*Nc*Nf*u3^2 - (2*I)*Pi*u3^2 + (88*I)*Nc^2*Pi*u3^2 - 
        62*u3^3 + 186*Nc^2*u3^3 - 16*Nc*Nf*u3^3 - (4*I)*Pi*u3^3 - 
        (134*I)*Nc^2*Pi*u3^3 + 32*u3^4 - 116*Nc^2*u3^4 + 8*Nc*Nf*u3^4 + 
        (4*I)*Pi*u3^4 + (60*I)*Nc^2*Pi*u3^4)*G[0, 0, 0, u3])/
      (4*Nc*(-1 + u3)) + ((26*Nc^2 + 4*Nc*Nf - 3*u3 - 178*Nc^2*u3 - 
        2*Nc*Nf*u3 + (6*I)*Pi*u3 + (12*I)*Nc^2*Pi*u3 - 15*u3^2 + 
        322*Nc^2*u3^2 - 10*Nc*Nf*u3^2 + (18*I)*Pi*u3^2 + 
        (78*I)*Nc^2*Pi*u3^2 + 66*u3^3 - 358*Nc^2*u3^3 + 16*Nc*Nf*u3^3 - 
        (36*I)*Pi*u3^3 - (222*I)*Nc^2*Pi*u3^3 - 48*u3^4 + 164*Nc^2*u3^4 - 
        8*Nc*Nf*u3^4 + (12*I)*Pi*u3^4 + (132*I)*Nc^2*Pi*u3^4)*G[0, 0, 1, u3])/
      (12*Nc*(-1 + u3)) + ((26*Nc^2 + 4*Nc*Nf - 3*u3 - 178*Nc^2*u3 - 
        2*Nc*Nf*u3 - (18*I)*Pi*u3 + (48*I)*Nc^2*Pi*u3 - 15*u3^2 + 
        322*Nc^2*u3^2 - 10*Nc*Nf*u3^2 + (18*I)*Pi*u3^2 - 
        (270*I)*Nc^2*Pi*u3^2 + 66*u3^3 - 358*Nc^2*u3^3 + 16*Nc*Nf*u3^3 + 
        (12*I)*Pi*u3^3 + (402*I)*Nc^2*Pi*u3^3 - 48*u3^4 + 164*Nc^2*u3^4 - 
        8*Nc*Nf*u3^4 - (12*I)*Pi*u3^4 - (180*I)*Nc^2*Pi*u3^4)*G[0, 1, 0, u3])/
      (12*Nc*(-1 + u3)) + ((12 + 60*Nc^2 - 45*u3 - 72*Nc^2*u3 + 6*Nc*Nf*u3 - 
        (6*I)*Pi*u3 - (6*I)*Nc^2*Pi*u3 + 15*u3^2 + 184*Nc^2*u3^2 - 
        10*Nc*Nf*u3^2 - (18*I)*Pi*u3^2 - (96*I)*Nc^2*Pi*u3^2 + 18*u3^3 - 
        166*Nc^2*u3^3 + 16*Nc*Nf*u3^3 + (36*I)*Pi*u3^3 + 
        (222*I)*Nc^2*Pi*u3^3 + 20*Nc^2*u3^4 - 8*Nc*Nf*u3^4 - (12*I)*Pi*u3^4 - 
        (132*I)*Nc^2*Pi*u3^4)*G[0, 1, 1, u3])/(12*Nc*(-1 + u3)) + 
     ((26*Nc^2 + 4*Nc*Nf - (12*I)*Nc^2*Pi - 39*u3 + 122*Nc^2*u3 - 
        2*Nc*Nf*u3 - (18*I)*Pi*u3 + (60*I)*Nc^2*Pi*u3 + 69*u3^2 - 
        194*Nc^2*u3^2 - 10*Nc*Nf*u3^2 + (18*I)*Pi*u3^2 - 
        (222*I)*Nc^2*Pi*u3^2 - 18*u3^3 + 86*Nc^2*u3^3 + 16*Nc*Nf*u3^3 + 
        (12*I)*Pi*u3^3 + (306*I)*Nc^2*Pi*u3^3 + 20*Nc^2*u3^4 - 8*Nc*Nf*u3^4 - 
        (12*I)*Pi*u3^4 - (132*I)*Nc^2*Pi*u3^4)*G[1, 0, 0, u3])/
      (12*Nc*(-1 + u3)) + ((-24*Nc^2 + 27*u3 - 48*Nc^2*u3 + 6*Nc*Nf*u3 - 
        (6*I)*Pi*u3 + (6*I)*Nc^2*Pi*u3 - 105*u3^2 + 232*Nc^2*u3^2 - 
        10*Nc*Nf*u3^2 - (18*I)*Pi*u3^2 - (144*I)*Nc^2*Pi*u3^2 + 126*u3^3 - 
        298*Nc^2*u3^3 + 16*Nc*Nf*u3^3 + (36*I)*Pi*u3^3 + 
        (318*I)*Nc^2*Pi*u3^3 - 48*u3^4 + 164*Nc^2*u3^4 - 8*Nc*Nf*u3^4 - 
        (12*I)*Pi*u3^4 - (180*I)*Nc^2*Pi*u3^4)*G[1, 0, 1, u3])/
      (12*Nc*(-1 + u3)) + ((-24*Nc^2 + 27*u3 - 48*Nc^2*u3 + 6*Nc*Nf*u3 + 
        (18*I)*Pi*u3 - (30*I)*Nc^2*Pi*u3 - 105*u3^2 + 232*Nc^2*u3^2 - 
        10*Nc*Nf*u3^2 - (18*I)*Pi*u3^2 + (204*I)*Nc^2*Pi*u3^2 + 126*u3^3 - 
        298*Nc^2*u3^3 + 16*Nc*Nf*u3^3 - (12*I)*Pi*u3^3 - 
        (306*I)*Nc^2*Pi*u3^3 - 48*u3^4 + 164*Nc^2*u3^4 - 8*Nc*Nf*u3^4 + 
        (12*I)*Pi*u3^4 + (132*I)*Nc^2*Pi*u3^4)*G[1, 1, 0, u3])/
      (12*Nc*(-1 + u3)) + ((-8 - 68*Nc^2 + 17*u3 + 108*Nc^2*u3 + 2*Nc*Nf*u3 - 
        (2*I)*Pi*u3 + (12*I)*Nc^2*Pi*u3 + 31*u3^2 - 278*Nc^2*u3^2 + 
        10*Nc*Nf*u3^2 + (10*I)*Pi*u3^2 + (46*I)*Nc^2*Pi*u3^2 - 66*u3^3 + 
        278*Nc^2*u3^3 - 16*Nc*Nf*u3^3 - (12*I)*Pi*u3^3 - 
        (106*I)*Nc^2*Pi*u3^3 + 32*u3^4 - 116*Nc^2*u3^4 + 8*Nc*Nf*u3^4 + 
        (4*I)*Pi*u3^4 + (60*I)*Nc^2*Pi*u3^4)*G[1, 1, 1, u3])/
      (4*Nc*(-1 + u3)) + ((2 + 24*Nc^2 + 3*u3 - 49*Nc^2*u3 - 11*u3^2 + 
        74*Nc^2*u3^2 + 9*u3^3 - 96*Nc^2*u3^3 - 3*u3^4 + 45*Nc^2*u3^4)*
       G[0, 0, 0, 0, u3])/(2*Nc*(-1 + u3)) - 
     ((6*Nc^2 + 2*u3 - 11*Nc^2*u3 - 10*u3^2 + 12*Nc^2*u3^2 + 16*u3^3 - 
        21*Nc^2*u3^3 - 8*u3^4 + 12*Nc^2*u3^4)*G[0, 0, 0, 1, u3])/
      (2*Nc*(-1 + u3)) - ((6*Nc^2 + 2*u3 - 11*Nc^2*u3 - 10*u3^2 + 
        12*Nc^2*u3^2 + 16*u3^3 - 21*Nc^2*u3^3 - 8*u3^4 + 12*Nc^2*u3^4)*
       G[0, 0, 1, 0, u3])/(2*Nc*(-1 + u3)) + 
     ((-2*Nc^2 - 3*u3 - 2*Nc^2*u3 + 4*u3^2 - 21*Nc^2*u3^2 - 7*u3^3 + 
        33*Nc^2*u3^3)*G[0, 0, 1, 1, u3])/(2*Nc) - 
     ((6*Nc^2 + 6*u3 - 23*Nc^2*u3 - 16*u3^2 + 71*Nc^2*u3^2 + 16*u3^3 - 
        98*Nc^2*u3^3 - 6*u3^4 + 42*Nc^2*u3^4)*G[0, 1, 0, 0, u3])/
      (2*Nc*(-1 + u3)) + ((-2*Nc^2 - 3*u3 + 4*Nc^2*u3 + 10*u3^2 - 
        16*Nc^2*u3^2 - 9*u3^3 + 11*Nc^2*u3^3)*G[0, 1, 0, 1, u3])/(2*Nc) + 
     ((-2*Nc^2 - 3*u3 + 4*Nc^2*u3 + 10*u3^2 - 16*Nc^2*u3^2 - 9*u3^3 + 
        11*Nc^2*u3^3)*G[0, 1, 1, 0, u3])/(2*Nc) - 
     (u3*(2 - Nc^2 - 4*u3 + 19*Nc^2*u3 + 5*u3^2 - 32*Nc^2*u3^2 - 3*u3^3 + 
        17*Nc^2*u3^3)*G[0, 1, 1, 1, u3])/(Nc*(-1 + u3)) - 
     ((-3*Nc^2 - 3*u3 + 6*Nc^2*u3 + 4*u3^2 - 19*Nc^2*u3^2 - 3*u3^3 + 
        17*Nc^2*u3^3)*G[1, 0, 0, 0, u3])/Nc + 
     (u3*(2 + 3*Nc^2 - 10*u3 + 5*Nc^2*u3 + 17*u3^2 - 17*Nc^2*u3^2 - 9*u3^3 + 
        11*Nc^2*u3^3)*G[1, 0, 0, 1, u3])/(2*Nc*(-1 + u3)) + 
     (u3*(2 + 3*Nc^2 - 10*u3 + 5*Nc^2*u3 + 17*u3^2 - 17*Nc^2*u3^2 - 9*u3^3 + 
        11*Nc^2*u3^3)*G[1, 0, 1, 0, u3])/(2*Nc*(-1 + u3)) - 
     ((-2*Nc^2 + 2*u3 + 7*Nc^2*u3 - 4*u3^2 + 29*Nc^2*u3^2 + 8*u3^3 - 
        70*Nc^2*u3^3 - 6*u3^4 + 42*Nc^2*u3^4)*G[1, 0, 1, 1, u3])/
      (2*Nc*(-1 + u3)) + (u3*(6 - 8*Nc^2 - 16*u3 + 55*Nc^2*u3 + 17*u3^2 - 
        78*Nc^2*u3^2 - 7*u3^3 + 33*Nc^2*u3^3)*G[1, 1, 0, 0, u3])/
      (2*Nc*(-1 + u3)) - ((-2*Nc^2 + 2*u3 + 2*Nc^2*u3 - 10*u3^2 + 
        21*Nc^2*u3^2 + 16*u3^3 - 27*Nc^2*u3^3 - 8*u3^4 + 12*Nc^2*u3^4)*
       G[1, 1, 0, 1, u3])/(2*Nc*(-1 + u3)) - 
     ((-2*Nc^2 + 2*u3 + 2*Nc^2*u3 - 10*u3^2 + 21*Nc^2*u3^2 + 16*u3^3 - 
        27*Nc^2*u3^3 - 8*u3^4 + 12*Nc^2*u3^4)*G[1, 1, 1, 0, u3])/
      (2*Nc*(-1 + u3)) + ((-2*Nc^2 + 4*u3 + 9*Nc^2*u3 - 2*u3^2 + 
        56*Nc^2*u3^2 + 3*u3^3 - 84*Nc^2*u3^3 - 3*u3^4 + 45*Nc^2*u3^4)*
       G[1, 1, 1, 1, u3])/(2*Nc*(-1 + u3)) + 
     ((-60 + 48*Nc - 12*Nc^2 + (22*I)*Nc^2*Pi - (4*I)*Nc*Nf*Pi + 6*Pi^2 + 
         12*Nc^2*Pi^2 + 57*u3 - 48*Nc*u3 - 3*Nc^2*u3 + (18*I)*Pi*u3 - 
         (12*I)*Nc*Pi*u3 - (51*I)*Nc^2*Pi*u3 + (6*I)*Nc*Nf*Pi*u3 - 
         10*Pi^2*u3 - 24*Nc^2*Pi^2*u3 - 57*u3^2 + 52*Nc*u3^2 - Nc^2*u3^2 + 
         4*Nc*Nf*u3^2 - (18*I)*Pi*u3^2 + (12*I)*Nc*Pi*u3^2 + 
         (51*I)*Nc^2*Pi*u3^2 - (6*I)*Nc*Nf*Pi*u3^2 + 16*Pi^2*u3^2 + 
         30*Nc^2*Pi^2*u3^2 - 8*Nc*u3^3 + 8*Nc^2*u3^3 - 8*Nc*Nf*u3^3 - 
         12*Pi^2*u3^3 - 12*Nc^2*Pi^2*u3^3 + 4*Nc*u3^4 - 4*Nc^2*u3^4 + 
         4*Nc*Nf*u3^4 + 6*Pi^2*u3^4 + 6*Nc^2*Pi^2*u3^4)/(24*Nc*(-1 + u3)) - 
       ((-18 + 24*Nc + 40*Nc^2 - 4*Nc*Nf - (12*I)*Nc^2*Pi + 33*u3 - 
          36*Nc*u3 - 54*Nc^2*u3 + 6*Nc*Nf*u3 - (12*I)*Pi*u3 + 
          (18*I)*Nc^2*Pi*u3 - 27*u3^2 + 12*Nc*u3^2 + 24*Nc^2*u3^2 - 
          6*Nc*Nf*u3^2 + (12*I)*Pi*u3^2 - (6*I)*Nc^2*Pi*u3^2 + 12*u3^3 + 
          12*Nc^2*u3^3)*G[0, u3])/(24*Nc*(-1 + u3)) + 
       ((-22*Nc^2 + 4*Nc*Nf + 15*u3 - 12*Nc*u3 + 30*Nc^2*u3 - 6*Nc*Nf*u3 + 
          (12*I)*Pi*u3 + (6*I)*Nc^2*Pi*u3 - 9*u3^2 - 12*Nc*u3^2 - 
          60*Nc^2*u3^2 + 6*Nc*Nf*u3^2 - (12*I)*Pi*u3^2 + (6*I)*Nc^2*Pi*u3^2 + 
          12*u3^3 + 12*Nc^2*u3^3)*G[1, u3])/(24*Nc*(-1 + u3)) + 
       ((2 + 4*Nc^2 - 2*u3 - 9*Nc^2*u3 + 2*u3^2 + 9*Nc^2*u3^2 - 4*u3^3 - 
          4*Nc^2*u3^3 + 2*u3^4 + 2*Nc^2*u3^4)*G[0, 0, u3])/(4*Nc*(-1 + u3)) - 
       ((1 - 2*u3 + 2*u3^2)*(2*Nc^2 - u3 - Nc^2*u3 + u3^2 + Nc^2*u3^2)*
         G[0, 1, u3])/(4*Nc*(-1 + u3)) - ((1 - 2*u3 + 2*u3^2)*
         (2*Nc^2 - u3 - Nc^2*u3 + u3^2 + Nc^2*u3^2)*G[1, 0, u3])/
        (4*Nc*(-1 + u3)) + ((2*Nc^2 + 2*u3 - 5*Nc^2*u3 + 2*u3^2 + 
          9*Nc^2*u3^2 - 4*u3^3 - 4*Nc^2*u3^3 + 2*u3^4 + 2*Nc^2*u3^4)*
         G[1, 1, u3])/(4*Nc*(-1 + u3)))*Log[mt2/t]^2 + 
     ((-3 + 6*Nc + 3*Nc^2 + 6*u3 - 9*Nc*u3 - 6*Nc^2*u3 - I*Pi*u3 + 
         I*Nc^2*Pi*u3 - 6*u3^2 + 9*Nc*u3^2 + 6*Nc^2*u3^2 + I*Pi*u3^2 - 
         I*Nc^2*Pi*u3^2)/(12*Nc*(-1 + u3)) - ((-2 + u3 + Nc^2*u3)*G[0, u3])/
        (12*Nc) - (u3*(1 - Nc^2 + u3 + Nc^2*u3)*G[1, u3])/(12*Nc*(-1 + u3)))*
      Log[mt2/t]^3 + ((2 - 3*u3 - Nc^2*u3 + 3*u3^2 + Nc^2*u3^2)*Log[mt2/t]^4)/
      (48*Nc*(-1 + u3)) + (G[0, u3]*(144 - 36*Nc^2 + 24*Nc*Nf + 
        (28*I)*Nc^2*Pi + (8*I)*Nc*Nf*Pi - 4*Pi^2 - 20*Nc^2*Pi^2 - 144*u3 + 
        36*Nc^2*u3 - 24*Nc*Nf*u3 + (15*I)*Pi*u3 + (59*I)*Nc^2*Pi*u3 - 
        (8*I)*Nc*Nf*Pi*u3 + 10*Pi^2*u3 + 41*Nc^2*Pi^2*u3 + 2*Nc*Nf*Pi^2*u3 + 
        (2*I)*Pi^3*u3 - (10*I)*Nc^2*Pi^3*u3 - 48*u3^2 + 132*Nc^2*u3^2 + 
        24*Nc*Nf*u3^2 + (39*I)*Pi*u3^2 + (95*I)*Nc^2*Pi*u3^2 - 
        (8*I)*Nc*Nf*Pi*u3^2 + 6*Pi^2*u3^2 - 199*Nc^2*Pi^2*u3^2 + 
        2*Nc*Nf*Pi^2*u3^2 - (2*I)*Pi^3*u3^2 + (55*I)*Nc^2*Pi^3*u3^2 + 
        48*u3^3 - 264*Nc^2*u3^3 - (6*I)*Pi*u3^3 - (2*I)*Nc^2*Pi*u3^3 + 
        (8*I)*Nc*Nf*Pi*u3^3 - 42*Pi^2*u3^3 + 206*Nc^2*Pi^2*u3^3 - 
        8*Nc*Nf*Pi^2*u3^3 - (2*I)*Pi^3*u3^3 - (83*I)*Nc^2*Pi^3*u3^3 + 
        24*Pi^2*u3^4 - 82*Nc^2*Pi^2*u3^4 + 4*Nc*Nf*Pi^2*u3^4 + 
        (2*I)*Pi^3*u3^4 + (38*I)*Nc^2*Pi^3*u3^4 - 96*Zeta[3] + 
        24*Nc^2*Zeta[3] + 114*u3*Zeta[3] + 96*Nc^2*u3*Zeta[3] + 
        6*u3^2*Zeta[3] - 414*Nc^2*u3^2*Zeta[3] - 12*u3^3*Zeta[3] + 
        426*Nc^2*u3^3*Zeta[3] - 12*u3^4*Zeta[3] - 132*Nc^2*u3^4*Zeta[3]))/
      (12*Nc*(-1 + u3)) + (G[1, u3]*(-132*Nc^2 + 24*Nc*Nf + (48*I)*Pi + 
        (180*I)*Nc^2*Pi - 6*Pi^2 - 54*Nc^2*Pi^2 + 96*u3 + 492*Nc^2*u3 - 
        24*Nc*Nf*u3 - (75*I)*Pi*u3 - (243*I)*Nc^2*Pi*u3 + 8*Pi^2*u3 + 
        67*Nc^2*Pi^2*u3 + 2*Nc*Nf*Pi^2*u3 - (4*I)*Pi^3*u3 + 
        (3*I)*Nc^2*Pi^3*u3 + 96*u3^2 - 660*Nc^2*u3^2 + 24*Nc*Nf*u3^2 + 
        (21*I)*Pi*u3^2 + (89*I)*Nc^2*Pi*u3^2 + (16*I)*Nc*Nf*Pi*u3^2 + 
        24*Pi^2*u3^2 - 73*Nc^2*Pi^2*u3^2 + 2*Nc*Nf*Pi^2*u3^2 + 
        (4*I)*Pi^3*u3^2 - (24*I)*Nc^2*Pi^3*u3^2 - 48*u3^3 + 264*Nc^2*u3^3 + 
        (6*I)*Pi*u3^3 + (2*I)*Nc^2*Pi*u3^3 - (8*I)*Nc*Nf*Pi*u3^3 - 
        54*Pi^2*u3^3 + 122*Nc^2*Pi^2*u3^3 - 8*Nc*Nf*Pi^2*u3^3 + 
        (2*I)*Pi^3*u3^3 + (35*I)*Nc^2*Pi^3*u3^3 + 24*Pi^2*u3^4 - 
        82*Nc^2*Pi^2*u3^4 + 4*Nc*Nf*Pi^2*u3^4 - (2*I)*Pi^3*u3^4 - 
        (14*I)*Nc^2*Pi^3*u3^4 - 18*u3*Zeta[3] - 54*Nc^2*u3*Zeta[3] - 
        102*u3^2*Zeta[3] + 420*Nc^2*u3^2*Zeta[3] + 12*u3^3*Zeta[3] - 
        522*Nc^2*u3^3*Zeta[3] + 12*u3^4*Zeta[3] + 180*Nc^2*u3^4*Zeta[3]))/
      (12*Nc*(-1 + u3)) - (7200 + 21600*Nc^2 - (7920*I)*Nc^2*Pi + 
       (1440*I)*Nc*Nf*Pi - 240*Pi^2 - 5160*Nc^2*Pi^2 - 52*Pi^4 - 
       56*Nc^2*Pi^4 - 7200*u3 - 21600*Nc^2*u3 - (5760*I)*Pi*u3 - 
       (13680*I)*Nc^2*Pi*u3 - (1440*I)*Nc*Nf*Pi*u3 + 1260*Pi^2*u3 + 
       11100*Nc^2*Pi^2*u3 + (120*I)*Pi^3*u3 + (1560*I)*Nc^2*Pi^3*u3 + 
       15*Pi^4*u3 - 131*Nc^2*Pi^4*u3 + 7200*u3^2 - 1440*Nc*u3^2 + 
       23040*Nc^2*u3^2 - 1440*Nc*Nf*u3^2 + (5760*I)*Pi*u3^2 - 
       (480*I)*Nc*Pi*u3^2 + (14160*I)*Nc^2*Pi*u3^2 + (960*I)*Nc*Nf*Pi*u3^2 - 
       1260*Pi^2*u3^2 + 120*Nc*Pi^2*u3^2 - 17700*Nc^2*Pi^2*u3^2 + 
       120*Nc*Nf*Pi^2*u3^2 - (120*I)*Pi^3*u3^2 - (3600*I)*Nc^2*Pi^3*u3^2 + 
       (240*I)*Nc*Nf*Pi^3*u3^2 + 83*Pi^4*u3^2 + 1870*Nc^2*Pi^4*u3^2 + 
       2880*Nc*u3^3 - 2880*Nc^2*u3^3 + 2880*Nc*Nf*u3^3 + (960*I)*Nc*Pi*u3^3 - 
       (960*I)*Nc^2*Pi*u3^3 + (960*I)*Nc*Nf*Pi*u3^3 - 240*Nc*Pi^2*u3^3 + 
       13200*Nc^2*Pi^2*u3^3 - 240*Nc*Nf*Pi^2*u3^3 + (120*I)*Pi^3*u3^3 + 
       (4200*I)*Nc^2*Pi^3*u3^3 - (480*I)*Nc*Nf*Pi^3*u3^3 - 281*Pi^4*u3^3 - 
       3236*Nc^2*Pi^4*u3^3 - 1440*Nc*u3^4 + 1440*Nc^2*u3^4 - 
       1440*Nc*Nf*u3^4 - (480*I)*Nc*Pi*u3^4 + (480*I)*Nc^2*Pi*u3^4 - 
       (480*I)*Nc*Nf*Pi*u3^4 + 120*Nc*Pi^2*u3^4 - 6600*Nc^2*Pi^2*u3^4 + 
       120*Nc*Nf*Pi^2*u3^4 - (1320*I)*Nc^2*Pi^3*u3^4 + 
       (240*I)*Nc*Nf*Pi^3*u3^4 + 183*Pi^4*u3^4 + 1431*Nc^2*Pi^4*u3^4 - 
       11520*Zeta[3] + 15120*Nc^2*Zeta[3] + 12960*u3*Zeta[3] - 
       20880*Nc^2*u3*Zeta[3] + (3600*I)*Pi*u3*Zeta[3] - 
       (2160*I)*Nc^2*Pi*u3*Zeta[3] - 10080*u3^2*Zeta[3] + 
       16560*Nc^2*u3^2*Zeta[3] - (2160*I)*Pi*u3^2*Zeta[3] + 
       (23040*I)*Nc^2*Pi*u3^2*Zeta[3] - 6480*u3^3*Zeta[3] + 
       7920*Nc^2*u3^3*Zeta[3] - (2880*I)*Pi*u3^3*Zeta[3] - 
       (43200*I)*Nc^2*Pi*u3^3*Zeta[3] + 2880*u3^4*Zeta[3] - 
       8640*Nc^2*u3^4*Zeta[3] + (1440*I)*Pi*u3^4*Zeta[3] + 
       (21600*I)*Nc^2*Pi*u3^4*Zeta[3])/(720*Nc*(-1 + u3)) + 
     Log[mt2/t]*(-((-60 + 24*Nc + 32*Nc^2 - 8*Nc*Nf - (2*I)*Nc^2*Pi - 
           (4*I)*Nc*Nf*Pi + 6*Pi^2 + 12*Nc^2*Pi^2 + 57*u3 - 24*Nc*u3 - 
           47*Nc^2*u3 + 8*Nc*Nf*u3 + (9*I)*Pi*u3 - (6*I)*Nc*Pi*u3 - 
           (101*I)*Nc^2*Pi*u3 + (8*I)*Nc*Nf*Pi*u3 - 5*Pi^2*u3 - 
           22*Nc^2*Pi^2*u3 + 45*u3^2 - 24*Nc*u3^2 - 43*Nc^2*u3^2 - 
           8*Nc*Nf*u3^2 - (21*I)*Pi*u3^2 + (6*I)*Nc*Pi*u3^2 - 
           (5*I)*Nc^2*Pi*u3^2 - (4*I)*Nc*Nf*Pi*u3^2 + Pi^2*u3^2 + 
           15*Nc^2*Pi^2*u3^2 - 42*u3^3 + 24*Nc*u3^3 + 102*Nc^2*u3^3 - 
           5*Pi^2*u3^3 - 8*Nc^2*Pi^2*u3^3 + 3*Pi^2*u3^4 + 3*Nc^2*Pi^2*u3^4)*
          G[0, u3])/(12*Nc*(-1 + u3)) - 
       ((44*Nc^2 - 8*Nc*Nf - (12*I)*Pi - (108*I)*Nc^2*Pi - 21*u3 - 
          173*Nc^2*u3 + 8*Nc*Nf*u3 + (33*I)*Pi*u3 - (6*I)*Nc*Pi*u3 + 
          (111*I)*Nc^2*Pi*u3 + 6*Pi^2*u3 + 4*Nc^2*Pi^2*u3 - 81*u3^2 + 
          48*Nc*u3^2 + 263*Nc^2*u3^2 - 8*Nc*Nf*u3^2 - (21*I)*Pi*u3^2 + 
          (6*I)*Nc*Pi*u3^2 - (5*I)*Nc^2*Pi*u3^2 - (4*I)*Nc*Nf*Pi*u3^2 + 
          4*Pi^2*u3^2 + 9*Nc^2*Pi^2*u3^2 + 42*u3^3 - 24*Nc*u3^3 - 
          102*Nc^2*u3^3 - 7*Pi^2*u3^3 - 4*Nc^2*Pi^2*u3^3 + 3*Pi^2*u3^4 + 
          3*Nc^2*Pi^2*u3^4)*G[1, u3])/(12*Nc*(-1 + u3)) + 
       ((-9 + 6*Nc + 55*Nc^2 - 4*Nc*Nf - (12*I)*Nc^2*Pi + 15*u3 - 9*Nc*u3 - 
          60*Nc^2*u3 + 6*Nc*Nf*u3 - (6*I)*Pi*u3 + (21*I)*Nc^2*Pi*u3 - 
          30*u3^2 + 15*Nc*u3^2 + 113*Nc^2*u3^2 - 2*Nc*Nf*u3^2 + 
          (6*I)*Pi*u3^2 - (9*I)*Nc^2*Pi*u3^2 + 54*u3^3 - 24*Nc*u3^3 - 
          90*Nc^2*u3^3 - 24*u3^4 + 12*Nc*u3^4 + 48*Nc^2*u3^4)*G[0, 0, u3])/
        (6*Nc*(-1 + u3)) - ((Nc^2 + 2*Nc*Nf + 3*u3 - 3*Nc*u3 - 34*Nc^2*u3 - 
          2*Nc*Nf*u3 - (3*I)*Pi*u3 + (3*I)*Nc^2*Pi*u3 - 27*u3^2 + 
          15*Nc*u3^2 + 82*Nc^2*u3^2 + 2*Nc*Nf*u3^2 + (3*I)*Pi*u3^2 - 
          (3*I)*Nc^2*Pi*u3^2 + 48*u3^3 - 24*Nc*u3^3 - 96*Nc^2*u3^3 - 
          24*u3^4 + 12*Nc*u3^4 + 48*Nc^2*u3^4)*G[0, 1, u3])/
        (6*Nc*(-1 + u3)) - ((Nc^2 + 2*Nc*Nf + 3*u3 - 3*Nc*u3 - 34*Nc^2*u3 - 
          2*Nc*Nf*u3 - (3*I)*Pi*u3 + (3*I)*Nc^2*Pi*u3 - 27*u3^2 + 
          15*Nc*u3^2 + 82*Nc^2*u3^2 + 2*Nc*Nf*u3^2 + (3*I)*Pi*u3^2 - 
          (3*I)*Nc^2*Pi*u3^2 + 48*u3^3 - 24*Nc*u3^3 - 96*Nc^2*u3^3 - 
          24*u3^4 + 12*Nc*u3^4 + 48*Nc^2*u3^4)*G[1, 0, u3])/
        (6*Nc*(-1 + u3)) + ((6 + 66*Nc^2 - 21*u3 + 3*Nc*u3 - 88*Nc^2*u3 - 
          2*Nc*Nf*u3 - (6*I)*Pi*u3 - (3*I)*Nc^2*Pi*u3 - 12*u3^2 + 
          15*Nc*u3^2 + 131*Nc^2*u3^2 - 2*Nc*Nf*u3^2 + (6*I)*Pi*u3^2 - 
          (9*I)*Nc^2*Pi*u3^2 + 42*u3^3 - 24*Nc*u3^3 - 102*Nc^2*u3^3 - 
          24*u3^4 + 12*Nc*u3^4 + 48*Nc^2*u3^4)*G[1, 1, u3])/
        (6*Nc*(-1 + u3)) - ((-2 - 12*Nc^2 - 2*u3 + 13*Nc^2*u3 - 2*u3^2 - 
          5*Nc^2*u3^2 + 3*u3^3 + 3*Nc^2*u3^3)*G[0, 0, 0, u3])/(2*Nc) + 
       ((4*Nc^2 - 9*Nc^2*u3 + 6*Nc^2*u3^2 - u3^3 - 4*Nc^2*u3^3 + u3^4 + 
          Nc^2*u3^4)*G[0, 0, 1, u3])/(2*Nc*(-1 + u3)) + 
       ((4*Nc^2 - 9*Nc^2*u3 + 6*Nc^2*u3^2 - u3^3 - 4*Nc^2*u3^3 + u3^4 + 
          Nc^2*u3^4)*G[0, 1, 0, u3])/(2*Nc*(-1 + u3)) + 
       ((-2*Nc^2 + 3*Nc^2*u3 + 2*u3^2 + 2*Nc^2*u3^2 - 3*u3^3 + u3^4 + 
          Nc^2*u3^4)*G[0, 1, 1, u3])/(2*Nc*(-1 + u3)) + 
       ((4*Nc^2 + u3 - 11*Nc^2*u3 - u3^2 + 8*Nc^2*u3^2 - u3^3 - 4*Nc^2*u3^3 + 
          u3^4 + Nc^2*u3^4)*G[1, 0, 0, u3])/(2*Nc*(-1 + u3)) + 
       ((-2*Nc^2 - u3 + 5*Nc^2*u3 + 3*u3^2 - 3*u3^3 + u3^4 + Nc^2*u3^4)*
         G[1, 0, 1, u3])/(2*Nc*(-1 + u3)) + 
       ((-2*Nc^2 - u3 + 5*Nc^2*u3 + 3*u3^2 - 3*u3^3 + u3^4 + Nc^2*u3^4)*
         G[1, 1, 0, u3])/(2*Nc*(-1 + u3)) - 
       (u3*(3 + Nc^2 + 3*u3 + 12*Nc^2*u3 - 7*u3^2 - 4*Nc^2*u3^2 + 3*u3^3 + 
          3*Nc^2*u3^3)*G[1, 1, 1, u3])/(2*Nc*(-1 + u3)) + 
       (-144 + 72*Nc - 96*Nc^2 + (44*I)*Nc^2*Pi - (8*I)*Nc*Nf*Pi + 4*Pi^2 + 
         20*Nc^2*Pi^2 + 144*u3 - 72*Nc*u3 + 96*Nc^2*u3 + (21*I)*Pi*u3 + 
         (85*I)*Nc^2*Pi*u3 + (8*I)*Nc*Nf*Pi*u3 - 10*Pi^2*u3 - 
         35*Nc^2*Pi^2*u3 - 2*Nc*Nf*Pi^2*u3 - (4*I)*Pi^3*u3 + 
         (2*I)*Nc^2*Pi^3*u3 - 144*u3^2 + 80*Nc*u3^2 - 104*Nc^2*u3^2 + 
         8*Nc*Nf*u3^2 - (21*I)*Pi*u3^2 + (4*I)*Nc*Pi*u3^2 - 
         (89*I)*Nc^2*Pi*u3^2 - (4*I)*Nc*Nf*Pi*u3^2 - 14*Pi^2*u3^2 + 
         12*Nc*Pi^2*u3^2 + 83*Nc^2*Pi^2*u3^2 + 2*Nc*Nf*Pi^2*u3^2 + 
         (4*I)*Pi^3*u3^2 - (2*I)*Nc^2*Pi^3*u3^2 - 16*Nc*u3^3 + 16*Nc^2*u3^3 - 
         16*Nc*Nf*u3^3 - (8*I)*Nc*Pi*u3^3 + (8*I)*Nc^2*Pi*u3^3 - 
         (8*I)*Nc*Nf*Pi*u3^3 + 48*Pi^2*u3^3 - 24*Nc*Pi^2*u3^3 - 
         96*Nc^2*Pi^2*u3^3 + 8*Nc*u3^4 - 8*Nc^2*u3^4 + 8*Nc*Nf*u3^4 + 
         (4*I)*Nc*Pi*u3^4 - (4*I)*Nc^2*Pi*u3^4 + (4*I)*Nc*Nf*Pi*u3^4 - 
         24*Pi^2*u3^4 + 12*Nc*Pi^2*u3^4 + 48*Nc^2*Pi^2*u3^4 + 96*Zeta[3] - 
         24*Nc^2*Zeta[3] - 138*u3*Zeta[3] - 48*Nc^2*u3*Zeta[3] + 
         138*u3^2*Zeta[3] + 48*Nc^2*u3^2*Zeta[3])/(12*Nc*(-1 + u3))) + 
     mt2*(((-144 + 376*Nc^2 - 16*Nc*Nf - (136*I)*Nc^2*Pi + (16*I)*Nc*Nf*Pi - 
          16*Pi^2 - 44*Nc^2*Pi^2 + 198*u3 - 780*Nc^2*u3 + 24*Nc*Nf*u3 - 
          (6*I)*Pi*u3 + (364*I)*Nc^2*Pi*u3 - (40*I)*Nc*Nf*Pi*u3 + 
          15*Pi^2*u3 + 75*Nc^2*Pi^2*u3 + 432*u3^2 + 86*Nc^2*u3^2 + 
          16*Nc*Nf*u3^2 - (156*I)*Pi*u3^2 + (8*I)*Nc^2*Pi*u3^2 + 
          (16*I)*Nc*Nf*Pi*u3^2 + 15*Pi^2*u3^2 + 30*Nc^2*Pi^2*u3^2 - 
          882*u3^3 + 500*Nc^2*u3^3 - 32*Nc*Nf*u3^3 + (318*I)*Pi*u3^3 - 
          (588*I)*Nc^2*Pi*u3^3 + (24*I)*Nc*Nf*Pi*u3^3 - 9*Pi^2*u3^3 - 
          36*Nc^2*Pi^2*u3^3 + 396*u3^4 - 230*Nc^2*u3^4 + 8*Nc*Nf*u3^4 - 
          (144*I)*Pi*u3^4 + (376*I)*Nc^2*Pi*u3^4 - (16*I)*Nc*Nf*Pi*u3^4 + 
          7*Pi^2*u3^4 - 73*Nc^2*Pi^2*u3^4 - (12*I)*Pi*u3^5 - 
          (24*I)*Nc^2*Pi*u3^5 - 12*Pi^2*u3^5 + 56*Nc^2*Pi^2*u3^5)*
         G[0, 0, u3])/(12*Nc*s*(-1 + u3)^2) + 
       ((92*Nc^2 - 8*Nc*Nf + 60*u3 - 166*Nc^2*u3 + 16*Nc*Nf*u3 + 27*Pi^2*u3 - 
          10*Nc^2*Pi^2*u3 - 516*u3^2 + 356*Nc^2*u3^2 - 8*Nc*Nf*u3^2 + 
          (216*I)*Pi*u3^2 - (192*I)*Nc^2*Pi*u3^2 + 17*Pi^2*u3^2 - 
          43*Nc^2*Pi^2*u3^2 + 912*u3^3 - 380*Nc^2*u3^3 - 16*Nc*Nf*u3^3 - 
          (474*I)*Pi*u3^3 + (510*I)*Nc^2*Pi*u3^3 - 66*Pi^2*u3^3 + 
          123*Nc^2*Pi^2*u3^3 - 456*u3^4 + 190*Nc^2*u3^4 + 8*Nc*Nf*u3^4 + 
          (270*I)*Pi*u3^4 - (174*I)*Nc^2*Pi*u3^4 + 42*Pi^2*u3^4 - 
          162*Nc^2*Pi^2*u3^4 - (12*I)*Pi*u3^5 - (24*I)*Nc^2*Pi*u3^5 - 
          20*Pi^2*u3^5 + 68*Nc^2*Pi^2*u3^5)*G[0, 1, u3])/
        (12*Nc*s*(-1 + u3)^2) - ((-92*Nc^2 + 8*Nc*Nf - (120*I)*Nc^2*Pi + 
          24*Nc^2*Pi^2 - 60*u3 + 166*Nc^2*u3 - 16*Nc*Nf*u3 + (30*I)*Pi*u3 + 
          (330*I)*Nc^2*Pi*u3 - 69*Pi^2*u3 - 35*Nc^2*Pi^2*u3 + 516*u3^2 - 
          356*Nc^2*u3^2 + 8*Nc*Nf*u3^2 - (294*I)*Pi*u3^2 - 
          (54*I)*Nc^2*Pi*u3^2 + 129*Pi^2*u3^2 - 34*Nc^2*Pi^2*u3^2 - 
          912*u3^3 + 380*Nc^2*u3^3 + 16*Nc*Nf*u3^3 + (486*I)*Pi*u3^3 - 
          (426*I)*Nc^2*Pi*u3^3 - 98*Pi^2*u3^3 + 155*Nc^2*Pi^2*u3^3 + 
          456*u3^4 - 190*Nc^2*u3^4 - 8*Nc*Nf*u3^4 - (210*I)*Pi*u3^4 + 
          (294*I)*Nc^2*Pi*u3^4 + 58*Pi^2*u3^4 - 178*Nc^2*Pi^2*u3^4 - 
          (12*I)*Pi*u3^5 - (24*I)*Nc^2*Pi*u3^5 - 20*Pi^2*u3^5 + 
          68*Nc^2*Pi^2*u3^5)*G[1, 0, u3])/(12*Nc*s*(-1 + u3)^2) - 
       ((48*Nc^2 - 8*Nc^2*Pi^2 - 28*Nc^2*u3 - 8*Nc*Nf*u3 - 14*Pi^2*u3 + 
          15*Nc^2*Pi^2*u3 - 162*u3^2 - 206*Nc^2*u3^2 + 32*Nc*Nf*u3^2 + 
          (186*I)*Pi*u3^2 - (260*I)*Nc^2*Pi*u3^2 + (8*I)*Nc*Nf*Pi*u3^2 + 
          90*Pi^2*u3^2 - 44*Nc^2*Pi^2*u3^2 + 702*u3^3 - 420*Nc^2*u3^3 - 
          (378*I)*Pi*u3^3 + (676*I)*Nc^2*Pi*u3^3 - (40*I)*Nc*Nf*Pi*u3^3 - 
          101*Pi^2*u3^3 + 232*Nc^2*Pi^2*u3^3 - 396*u3^4 + 230*Nc^2*u3^4 - 
          8*Nc*Nf*u3^4 + (204*I)*Pi*u3^4 - (256*I)*Nc^2*Pi*u3^4 + 
          (16*I)*Nc*Nf*Pi*u3^4 + 53*Pi^2*u3^4 - 207*Nc^2*Pi^2*u3^4 - 
          (12*I)*Pi*u3^5 - (24*I)*Nc^2*Pi*u3^5 - 12*Pi^2*u3^5 + 
          56*Nc^2*Pi^2*u3^5)*G[1, 1, u3])/(12*Nc*s*(-1 + u3)^2) + 
       ((-40 + 50*Nc^2 - 8*Nc*Nf - (24*I)*Nc^2*Pi + 104*u3 - 145*Nc^2*u3 + 
          16*Nc*Nf*u3 + (2*I)*Pi*u3 + (46*I)*Nc^2*Pi*u3 - 58*u3^2 + 
          144*Nc^2*u3^2 - 4*Nc*Nf*u3^2 - (28*I)*Pi*u3^2 + 
          (25*I)*Nc^2*Pi*u3^2 - 7*u3^3 - 127*Nc^2*u3^3 - 8*Nc*Nf*u3^3 + 
          (72*I)*Pi*u3^3 - (107*I)*Nc^2*Pi*u3^3 - 21*u3^4 + 88*Nc^2*u3^4 + 
          4*Nc*Nf*u3^4 - (68*I)*Pi*u3^4 + (92*I)*Nc^2*Pi*u3^4 + 22*u3^5 - 
          30*Nc^2*u3^5 + (22*I)*Pi*u3^5 - (32*I)*Nc^2*Pi*u3^5)*
         G[0, 0, 0, u3])/(2*Nc*s*(-1 + u3)^2) + 
       ((68*Nc^2 - 8*Nc*Nf - 18*u3 - 48*Nc^2*u3 + 12*Nc*Nf*u3 + 
          (3*I)*Nc^2*Pi*u3 - 75*u3^2 - 16*Nc^2*u3^2 - 8*Nc*Nf*u3^2 - 
          (24*I)*Pi*u3^2 - (60*I)*Nc^2*Pi*u3^2 + 123*u3^3 + 79*Nc^2*u3^3 + 
          8*Nc*Nf*u3^3 - (72*I)*Pi*u3^3 + (234*I)*Nc^2*Pi*u3^3 + 42*u3^4 - 
          113*Nc^2*u3^4 - 4*Nc*Nf*u3^4 + (168*I)*Pi*u3^4 - 
          (273*I)*Nc^2*Pi*u3^4 - 72*u3^5 + 78*Nc^2*u3^5 - (72*I)*Pi*u3^5 + 
          (96*I)*Nc^2*Pi*u3^5)*G[0, 0, 1, u3])/(6*Nc*s*(-1 + u3)^2) + 
       ((68*Nc^2 - 8*Nc*Nf - 18*u3 - 48*Nc^2*u3 + 12*Nc*Nf*u3 + 
          (39*I)*Pi*u3 - (72*I)*Nc^2*Pi*u3 - 75*u3^2 - 16*Nc^2*u3^2 - 
          8*Nc*Nf*u3^2 - (21*I)*Pi*u3^2 + (51*I)*Nc^2*Pi*u3^2 + 123*u3^3 + 
          79*Nc^2*u3^3 + 8*Nc*Nf*u3^3 - (147*I)*Pi*u3^3 + 
          (129*I)*Nc^2*Pi*u3^3 + 42*u3^4 - 113*Nc^2*u3^4 - 4*Nc*Nf*u3^4 + 
          (201*I)*Pi*u3^4 - (204*I)*Nc^2*Pi*u3^4 - 72*u3^5 + 78*Nc^2*u3^5 - 
          (72*I)*Pi*u3^5 + (96*I)*Nc^2*Pi*u3^5)*G[0, 1, 0, u3])/
        (6*Nc*s*(-1 + u3)^2) + ((-12*Nc^2 + 18*u3 + 7*Nc^2*u3 - 4*Nc*Nf*u3 + 
          (15*I)*Nc^2*Pi*u3 + 75*u3^2 - 19*Nc^2*u3^2 - 8*Nc*Nf*u3^2 + 
          (24*I)*Pi*u3^2 - (12*I)*Nc^2*Pi*u3^2 - 144*u3^3 + 136*Nc^2*u3^3 + 
          8*Nc*Nf*u3^3 + (51*I)*Pi*u3^3 - (66*I)*Nc^2*Pi*u3^3 - 15*u3^4 + 
          46*Nc^2*u3^4 - 4*Nc*Nf*u3^4 - (141*I)*Pi*u3^4 + 
          (183*I)*Nc^2*Pi*u3^4 + 66*u3^5 - 90*Nc^2*u3^5 + (66*I)*Pi*u3^5 - 
          (96*I)*Nc^2*Pi*u3^5)*G[0, 1, 1, u3])/(6*Nc*s*(-1 + u3)^2) + 
       ((68*Nc^2 - 8*Nc*Nf + (24*I)*Nc^2*Pi - 6*u3 - 111*Nc^2*u3 + 
          12*Nc*Nf*u3 + (33*I)*Pi*u3 - (45*I)*Nc^2*Pi*u3 + 213*u3^2 - 
          235*Nc^2*u3^2 - 8*Nc*Nf*u3^2 - (9*I)*Pi*u3^2 - 
          (72*I)*Nc^2*Pi*u3^2 - 456*u3^3 + 580*Nc^2*u3^3 + 8*Nc*Nf*u3^3 - 
          (147*I)*Pi*u3^3 + (294*I)*Nc^2*Pi*u3^3 + 315*u3^4 - 404*Nc^2*u3^4 - 
          4*Nc*Nf*u3^4 + (189*I)*Pi*u3^4 - (297*I)*Nc^2*Pi*u3^4 - 66*u3^5 + 
          90*Nc^2*u3^5 - (66*I)*Pi*u3^5 + (96*I)*Nc^2*Pi*u3^5)*
         G[1, 0, 0, u3])/(6*Nc*s*(-1 + u3)^2) + 
       ((48*Nc^2 - 9*u3 - 95*Nc^2*u3 - 4*Nc*Nf*u3 - (81*I)*Nc^2*Pi*u3 - 
          174*u3^2 + 323*Nc^2*u3^2 - 8*Nc*Nf*u3^2 + (24*I)*Pi*u3^2 + 
          (174*I)*Nc^2*Pi*u3^2 + 429*u3^3 - 407*Nc^2*u3^3 + 8*Nc*Nf*u3^3 + 
          (63*I)*Pi*u3^3 - (273*I)*Nc^2*Pi*u3^3 - 318*u3^4 + 277*Nc^2*u3^4 - 
          4*Nc*Nf*u3^4 - (159*I)*Pi*u3^4 + (276*I)*Nc^2*Pi*u3^4 + 72*u3^5 - 
          78*Nc^2*u3^5 + (72*I)*Pi*u3^5 - (96*I)*Nc^2*Pi*u3^5)*
         G[1, 0, 1, u3])/(6*Nc*s*(-1 + u3)^2) + 
       ((48*Nc^2 - 9*u3 - 95*Nc^2*u3 - 4*Nc*Nf*u3 - (48*I)*Pi*u3 + 
          (27*I)*Nc^2*Pi*u3 - 174*u3^2 + 323*Nc^2*u3^2 - 8*Nc*Nf*u3^2 + 
          (48*I)*Pi*u3^2 - (36*I)*Nc^2*Pi*u3^2 + 429*u3^3 - 407*Nc^2*u3^3 + 
          8*Nc*Nf*u3^3 + (120*I)*Pi*u3^3 - (102*I)*Nc^2*Pi*u3^3 - 318*u3^4 + 
          277*Nc^2*u3^4 - 4*Nc*Nf*u3^4 - (192*I)*Pi*u3^4 + 
          (207*I)*Nc^2*Pi*u3^4 + 72*u3^5 - 78*Nc^2*u3^5 + (72*I)*Pi*u3^5 - 
          (96*I)*Nc^2*Pi*u3^5)*G[1, 1, 0, u3])/(6*Nc*s*(-1 + u3)^2) + 
       ((-20*Nc^2 + 7*u3 + 36*Nc^2*u3 + (17*I)*Nc^2*Pi*u3 + 15*u3^2 - 
          9*Nc^2*u3^2 - 4*Nc*Nf*u3^2 - (64*I)*Nc^2*Pi*u3^2 - 129*u3^3 + 
          75*Nc^2*u3^3 - 8*Nc*Nf*u3^3 - (20*I)*Pi*u3^3 + 
          (59*I)*Nc^2*Pi*u3^3 + 89*u3^4 - 62*Nc^2*u3^4 + 4*Nc*Nf*u3^4 + 
          (42*I)*Pi*u3^4 - (68*I)*Nc^2*Pi*u3^4 - 22*u3^5 + 30*Nc^2*u3^5 - 
          (22*I)*Pi*u3^5 + (32*I)*Nc^2*Pi*u3^5)*G[1, 1, 1, u3])/
        (2*Nc*s*(-1 + u3)^2) - ((8 + 126*Nc^2 - 8*u3 - 285*Nc^2*u3 + 
          16*u3^2 + 93*Nc^2*u3^2 - 88*u3^3 + 181*Nc^2*u3^3 + 108*u3^4 - 
          167*Nc^2*u3^4 - 36*u3^5 + 44*Nc^2*u3^5)*G[0, 0, 0, 0, u3])/
        (2*Nc*s*(-1 + u3)^2) - ((-24*Nc^2 + 4*u3 + 50*Nc^2*u3 - 12*u3^2 + 
          5*Nc^2*u3^2 + 16*u3^3 - 54*Nc^2*u3^3 - 8*u3^4 + 31*Nc^2*u3^4)*
         G[0, 0, 0, 1, u3])/(2*Nc*s*(-1 + u3)^2) - 
       ((-24*Nc^2 + 4*u3 + 50*Nc^2*u3 - 12*u3^2 + 5*Nc^2*u3^2 + 16*u3^3 - 
          54*Nc^2*u3^3 - 8*u3^4 + 31*Nc^2*u3^4)*G[0, 0, 1, 0, u3])/
        (2*Nc*s*(-1 + u3)^2) + ((8*Nc^2 + 7*u3 - 5*Nc^2*u3 + 12*u3^2 - 
          6*Nc^2*u3^2 + 36*u3^3 - 49*Nc^2*u3^3 - 32*u3^4 + 44*Nc^2*u3^4)*
         G[0, 0, 1, 1, u3])/(2*Nc*s*(-1 + u3)) + 
       ((24*Nc^2 + 16*u3 - 89*Nc^2*u3 + 6*u3^2 + 40*Nc^2*u3^2 - 97*u3^3 + 
          113*Nc^2*u3^3 + 115*u3^4 - 152*Nc^2*u3^4 - 40*u3^5 + 56*Nc^2*u3^5)*
         G[0, 1, 0, 0, u3])/(2*Nc*s*(-1 + u3)^2) - 
       ((-8*Nc^2 - 14*u3 + 19*Nc^2*u3 - 12*u3^2 + 12*Nc^2*u3^2 + 20*u3^3 - 
          39*Nc^2*u3^3 - 8*u3^4 + 12*Nc^2*u3^4)*G[0, 1, 0, 1, u3])/
        (2*Nc*s*(-1 + u3)) - ((-8*Nc^2 - 14*u3 + 19*Nc^2*u3 - 12*u3^2 + 
          12*Nc^2*u3^2 + 20*u3^3 - 39*Nc^2*u3^3 - 8*u3^4 + 12*Nc^2*u3^4)*
         G[0, 1, 1, 0, u3])/(2*Nc*s*(-1 + u3)) - 
       (u3*(-9 + 7*Nc^2 - 15*u3 + 4*Nc^2*u3 - 3*u3^2 - 29*Nc^2*u3^2 + 
          55*u3^3 - 38*Nc^2*u3^3 - 28*u3^4 + 32*Nc^2*u3^4)*G[0, 1, 1, 1, u3])/
        (2*Nc*s*(-1 + u3)^2) + ((-24*Nc^2 - 32*u3 + 40*Nc^2*u3 - 6*u3^2 + 
          49*Nc^2*u3^2 + 57*u3^3 - 90*Nc^2*u3^3 - 28*u3^4 + 32*Nc^2*u3^4)*
         G[1, 0, 0, 0, u3])/(2*Nc*s*(-1 + u3)) + 
       (u3*(-14 - 4*Nc^2 + 10*u3 + 26*Nc^2*u3 - 33*Nc^2*u3^2 + 12*u3^3 - 
          9*Nc^2*u3^3 - 8*u3^4 + 12*Nc^2*u3^4)*G[1, 0, 0, 1, u3])/
        (2*Nc*s*(-1 + u3)^2) + (u3*(-14 - 4*Nc^2 + 10*u3 + 26*Nc^2*u3 - 
          33*Nc^2*u3^2 + 12*u3^3 - 9*Nc^2*u3^3 - 8*u3^4 + 12*Nc^2*u3^4)*
         G[1, 0, 1, 0, u3])/(2*Nc*s*(-1 + u3)^2) - 
       ((8*Nc^2 - 3*u3 + 2*Nc^2*u3 - 5*u3^2 - 27*Nc^2*u3^2 - 37*u3^3 + 
          65*Nc^2*u3^3 + 85*u3^4 - 128*Nc^2*u3^4 - 40*u3^5 + 56*Nc^2*u3^5)*
         G[1, 0, 1, 1, u3])/(2*Nc*s*(-1 + u3)^2) - 
       (u3*(23 - 8*Nc^2 - 11*u3 - 12*Nc^2*u3 - 72*u3^2 + 111*Nc^2*u3^2 + 
          92*u3^3 - 127*Nc^2*u3^3 - 32*u3^4 + 44*Nc^2*u3^4)*
         G[1, 1, 0, 0, u3])/(2*Nc*s*(-1 + u3)^2) - 
       ((8*Nc^2 + 4*u3 - 22*Nc^2*u3 - 12*u3^2 + 29*Nc^2*u3^2 + 16*u3^3 - 
          70*Nc^2*u3^3 - 8*u3^4 + 31*Nc^2*u3^4)*G[1, 1, 0, 1, u3])/
        (2*Nc*s*(-1 + u3)^2) - ((8*Nc^2 + 4*u3 - 22*Nc^2*u3 - 12*u3^2 + 
          29*Nc^2*u3^2 + 16*u3^3 - 70*Nc^2*u3^3 - 8*u3^4 + 31*Nc^2*u3^4)*
         G[1, 1, 1, 0, u3])/(2*Nc*s*(-1 + u3)^2) + 
       ((8*Nc^2 + 12*u3 - 4*Nc^2*u3 - 40*u3^2 - 74*Nc^2*u3^2 - 16*u3^3 - 
          47*Nc^2*u3^3 + 72*u3^4 - 53*Nc^2*u3^4 - 36*u3^5 + 44*Nc^2*u3^5)*
         G[1, 1, 1, 1, u3])/(2*Nc*s*(-1 + u3)^2) + 
       ((-144 + 48*Nc + 384*Nc^2 - (88*I)*Nc^2*Pi + (16*I)*Nc*Nf*Pi - 
           16*Pi^2 - 44*Nc^2*Pi^2 + 162*u3 - 72*Nc*u3 - 732*Nc^2*u3 + 
           (30*I)*Pi*u3 + (24*I)*Nc*Pi*u3 + (188*I)*Nc^2*Pi*u3 - 
           (32*I)*Nc*Nf*Pi*u3 + 27*Pi^2*u3 + 99*Nc^2*Pi^2*u3 + 108*u3^2 - 
           48*Nc*u3^2 + 114*Nc^2*u3^2 - (306*I)*Pi*u3^2 - (24*I)*Nc*Pi*u3^2 + 
           (24*I)*Nc*Nf*Pi*u3^2 + 31*Pi^2*u3^2 - 90*Nc^2*Pi^2*u3^2 - 
           540*u3^3 + 688*Nc*u3^3 + 1220*Nc^2*u3^3 + 16*Nc*Nf*u3^3 + 
           (552*I)*Pi*u3^3 + (288*I)*Nc*Pi*u3^3 - (376*I)*Nc^2*Pi*u3^3 + 
           (16*I)*Nc*Nf*Pi*u3^3 - 116*Pi^2*u3^3 - 72*Nc*Pi^2*u3^3 - 
           18*Nc^2*Pi^2*u3^3 + 270*u3^4 - 1464*Nc*u3^4 - 570*Nc^2*u3^4 - 
           48*Nc*Nf*u3^4 - (276*I)*Pi*u3^4 - (864*I)*Nc*Pi*u3^4 + 
           (188*I)*Nc^2*Pi*u3^4 - (8*I)*Nc*Nf*Pi*u3^4 + 58*Pi^2*u3^4 + 
           216*Nc*Pi^2*u3^4 + 9*Nc^2*Pi^2*u3^4 + 1344*Nc*u3^5 - 
           48*Nc^2*u3^5 + 48*Nc*Nf*u3^5 + (864*I)*Nc*Pi*u3^5 - 
           216*Nc*Pi^2*u3^5 - 448*Nc*u3^6 + 16*Nc^2*u3^6 - 16*Nc*Nf*u3^6 - 
           (288*I)*Nc*Pi*u3^6 + 72*Nc*Pi^2*u3^6)/(24*Nc*s*(-1 + u3)^2) + 
         ((-120 + 48*Nc + 134*Nc^2 - 8*Nc*Nf - (24*I)*Nc^2*Pi + 288*u3 - 
            96*Nc*u3 - 343*Nc^2*u3 + 16*Nc*Nf*u3 - (30*I)*Pi*u3 + 
            (30*I)*Nc^2*Pi*u3 - 180*u3^2 + 48*Nc*u3^2 + 288*Nc^2*u3^2 - 
            12*Nc*Nf*u3^2 + (48*I)*Pi*u3^2 + (3*I)*Nc^2*Pi*u3^2 - 12*u3^3 + 
            12*Nc*u3^3 + 5*Nc^2*u3^3 - 8*Nc*Nf*u3^3 + (12*I)*Pi*u3^3 - 
            (9*I)*Nc^2*Pi*u3^3 + 24*u3^4 - 12*Nc*u3^4 - 40*Nc^2*u3^4 + 
            4*Nc*Nf*u3^4 - (48*I)*Pi*u3^4 + (18*I)*Pi*u3^5)*G[0, u3])/
          (12*Nc*s*(-1 + u3)^2) + ((44*Nc^2 - 8*Nc*Nf + 12*u3 + 12*Nc*u3 - 
            88*Nc^2*u3 + 16*Nc*Nf*u3 - (9*I)*Nc^2*Pi*u3 - 72*u3^2 + 
            12*Nc*u3^2 + 63*Nc^2*u3^2 - 12*Nc*Nf*u3^2 - (24*I)*Pi*u3^2 - 
            (24*I)*Nc^2*Pi*u3^2 - 84*u3^3 + 36*Nc*u3^3 + 155*Nc^2*u3^3 - 
            8*Nc*Nf*u3^3 + (9*I)*Nc^2*Pi*u3^3 + 24*u3^4 - 12*Nc*u3^4 - 
            40*Nc^2*u3^4 + 4*Nc*Nf*u3^4 + (42*I)*Pi*u3^4 - (18*I)*Pi*u3^5)*
           G[1, u3])/(12*Nc*s*(-1 + u3)^2) + 
         ((-8 - 46*Nc^2 - 4*u3 + 125*Nc^2*u3 + 42*u3^2 - 119*Nc^2*u3^2 - 
            43*u3^3 + 32*Nc^2*u3^3 + 13*u3^4)*G[0, 0, u3])/
          (4*Nc*s*(-1 + u3)^2) - ((-8*Nc^2 + 16*u3 + 22*Nc^2*u3 - 16*u3^2 - 
            19*Nc^2*u3^2 - 6*Nc^2*u3^3 + 3*Nc^2*u3^4)*G[0, 1, u3])/
          (4*Nc*s*(-1 + u3)^2) - ((-8*Nc^2 + 16*u3 + 22*Nc^2*u3 - 16*u3^2 - 
            19*Nc^2*u3^2 - 6*Nc^2*u3^3 + 3*Nc^2*u3^4)*G[1, 0, u3])/
          (4*Nc*s*(-1 + u3)^2) - ((8*Nc^2 + 3*u3 - 17*Nc^2*u3 + 9*u3^2 + 
            23*Nc^2*u3^2 + 9*u3^3 + 32*Nc^2*u3^3 - 13*u3^4)*G[1, 1, u3])/
          (4*Nc*s*(-1 + u3)^2))*Log[mt2/t]^2 + 
       ((40 - 24*Nc - 30*Nc^2 - 95*u3 + 48*Nc*u3 + 87*Nc^2*u3 + 
           (13*I)*Pi*u3 + (2*I)*Nc^2*Pi*u3 + 33*u3^2 - 36*Nc*u3^2 - 
           51*Nc^2*u3^2 - (29*I)*Pi*u3^2 + (8*I)*Nc^2*Pi*u3^2 + 124*u3^3 + 
           24*Nc*u3^3 - 72*Nc^2*u3^3 + (32*I)*Pi*u3^3 + (24*I)*Nc*Pi*u3^3 - 
           (20*I)*Nc^2*Pi*u3^3 - 62*u3^4 - 132*Nc*u3^4 + 36*Nc^2*u3^4 - 
           (16*I)*Pi*u3^4 - (72*I)*Nc*Pi*u3^4 + (10*I)*Nc^2*Pi*u3^4 + 
           144*Nc*u3^5 + (72*I)*Nc*Pi*u3^5 - 48*Nc*u3^6 - (24*I)*Nc*Pi*u3^6)/
          (12*Nc*s*(-1 + u3)^2) + ((-8 - 30*Nc^2 - 18*u3 + 63*Nc^2*u3 + 
            24*u3^2 - 38*Nc^2*u3^2 - 23*u3^3 + 3*Nc^2*u3^3 + 6*u3^4)*
           G[0, u3])/(12*Nc*s*(-1 + u3)) + 
         (u3*(19 + 2*Nc^2 - 15*u3 - 4*Nc^2*u3 + 9*u3^2 + 29*Nc^2*u3^2 + 
            u3^3 + 3*Nc^2*u3^3 - 6*u3^4)*G[1, u3])/(12*Nc*s*(-1 + u3)^2))*
        Log[mt2/t]^3 + ((-8 - 30*Nc^2 - 16*u3 + 93*Nc^2*u3 + 28*u3^2 - 
          89*Nc^2*u3^2 - 24*u3^3 + 24*Nc*u3^3 - 8*Nc^2*u3^3 + 12*u3^4 - 
          72*Nc*u3^4 + 4*Nc^2*u3^4 + 72*Nc*u3^5 - 24*Nc*u3^6)*Log[mt2/t]^4)/
        (48*Nc*s*(-1 + u3)^2) + (G[1, u3]*(176*Nc^2 - 32*Nc*Nf - 
          120*Nc^2*Pi^2 + 258*u3 - 466*Nc^2*u3 + 64*Nc*Nf*u3 - 
          (12*I)*Nc^2*Pi*u3 + 41*Pi^2*u3 + 193*Nc^2*Pi^2*u3 + 
          (32*I)*Pi^3*u3 + (8*I)*Nc^2*Pi^3*u3 - 906*u3^2 + 1406*Nc^2*u3^2 - 
          32*Nc*Nf*u3^2 + (36*I)*Pi*u3^2 + (168*I)*Nc^2*Pi*u3^2 + 
          133*Pi^2*u3^2 - 353*Nc^2*Pi^2*u3^2 - 8*Nc*Nf*Pi^2*u3^2 - 
          (24*I)*Pi^3*u3^2 + (26*I)*Nc^2*Pi^3*u3^2 + 396*u3^3 + 
          1144*Nc^2*u3^3 - 64*Nc*Nf*u3^3 + (60*I)*Pi*u3^3 - 
          (852*I)*Nc^2*Pi*u3^3 + (48*I)*Nc*Nf*Pi*u3^3 - 415*Pi^2*u3^3 + 
          193*Nc^2*Pi^2*u3^3 + 8*Nc*Nf*Pi^2*u3^3 - (50*I)*Pi^3*u3^3 + 
          (30*I)*Nc^2*Pi^3*u3^3 - 60*u3^4 - 284*Nc^2*u3^4 + 32*Nc*Nf*u3^4 - 
          (72*I)*Pi*u3^4 + (536*I)*Nc^2*Pi*u3^4 - (32*I)*Nc*Nf*Pi*u3^4 + 
          273*Pi^2*u3^4 - 205*Nc^2*Pi^2*u3^4 + (78*I)*Pi^3*u3^4 - 
          (128*I)*Nc^2*Pi^3*u3^4 - 24*u3^5 - 24*Nc^2*u3^5 - (24*I)*Pi*u3^5 - 
          (24*I)*Nc^2*Pi*u3^5 - 48*Pi^2*u3^5 + 52*Nc^2*Pi^2*u3^5 - 
          (36*I)*Pi^3*u3^5 + (64*I)*Nc^2*Pi^3*u3^5 - 240*u3*Zeta[3] + 
          192*Nc^2*u3*Zeta[3] + 432*u3^2*Zeta[3] - 288*Nc^2*u3^2*Zeta[3] + 
          1572*u3^3*Zeta[3] - 1836*Nc^2*u3^3*Zeta[3] - 1668*u3^4*Zeta[3] + 
          1980*Nc^2*u3^4*Zeta[3] + 672*u3^5*Zeta[3] - 960*Nc^2*u3^5*Zeta[3]))/
        (24*Nc*s*(-1 + u3)^2) + (G[0, u3]*(-336 + 1952*Nc^2 - 32*Nc*Nf - 
          (184*I)*Nc^2*Pi + (16*I)*Nc*Nf*Pi - 16*Pi^2 - 240*Nc^2*Pi^2 + 
          726*u3 - 4522*Nc^2*u3 + 64*Nc*Nf*u3 + (156*I)*Pi*u3 + 
          (208*I)*Nc^2*Pi*u3 - (16*I)*Nc*Nf*Pi*u3 + 86*Pi^2*u3 + 
          494*Nc^2*Pi^2*u3 - 8*Nc*Nf*Pi^2*u3 + (8*I)*Pi^3*u3 + 
          (92*I)*Nc^2*Pi^3*u3 - 318*u3^2 + 2894*Nc^2*u3^2 - 32*Nc*Nf*u3^2 - 
          (456*I)*Pi*u3^2 + (588*I)*Nc^2*Pi*u3^2 - (48*I)*Nc*Nf*Pi*u3^2 + 
          46*Pi^2*u3^2 - 484*Nc^2*Pi^2*u3^2 + 16*Nc*Nf*Pi^2*u3^2 - 
          (68*I)*Pi^3*u3^2 - (86*I)*Nc^2*Pi^3*u3^2 + 84*u3^3 + 
          232*Nc^2*u3^3 - 64*Nc*Nf*u3^3 + (468*I)*Pi*u3^3 - 
          (1052*I)*Nc^2*Pi*u3^3 + (80*I)*Nc*Nf*Pi*u3^3 - 197*Pi^2*u3^3 + 
          107*Nc^2*Pi^2*u3^3 - 8*Nc*Nf*Pi^2*u3^3 + (148*I)*Pi^3*u3^3 - 
          (88*I)*Nc^2*Pi^3*u3^3 - 180*u3^4 - 404*Nc^2*u3^4 + 32*Nc*Nf*u3^4 - 
          (192*I)*Pi*u3^4 + (416*I)*Nc^2*Pi*u3^4 - (32*I)*Nc*Nf*Pi*u3^4 + 
          33*Pi^2*u3^4 + 55*Nc^2*Pi^2*u3^4 - (124*I)*Pi^3*u3^4 + 
          (146*I)*Nc^2*Pi^3*u3^4 + 24*u3^5 + 24*Nc^2*u3^5 + (24*I)*Pi*u3^5 + 
          (24*I)*Nc^2*Pi*u3^5 + 48*Pi^2*u3^5 - 52*Nc^2*Pi^2*u3^5 + 
          (36*I)*Pi^3*u3^5 - (64*I)*Nc^2*Pi^3*u3^5 + 768*Zeta[3] - 
          912*Nc^2*Zeta[3] - 1872*u3*Zeta[3] + 2472*Nc^2*u3*Zeta[3] + 
          1872*u3^2*Zeta[3] - 3072*Nc^2*u3^2*Zeta[3] - 1920*u3^3*Zeta[3] + 
          3096*Nc^2*u3^3*Zeta[3] + 1824*u3^4*Zeta[3] - 2544*Nc^2*u3^4*
           Zeta[3] - 672*u3^5*Zeta[3] + 960*Nc^2*u3^5*Zeta[3]))/
        (24*Nc*s*(-1 + u3)^2) - (25920 - 101520*Nc^2 + (5280*I)*Nc^2*Pi - 
         (960*I)*Nc*Nf*Pi - 240*Pi^2 + 11760*Nc^2*Pi^2 + 128*Pi^4 + 
         184*Nc^2*Pi^4 - 59400*u3 + 239940*Nc^2*u3 - (9540*I)*Pi*u3 - 
         (3540*I)*Nc^2*Pi*u3 + (1920*I)*Nc*Nf*Pi*u3 + 210*Pi^2*u3 - 
         22110*Nc^2*Pi^2*u3 - 240*Nc*Nf*Pi^2*u3 + (30*I)*Pi^3*u3 + 
         (570*I)*Nc^2*Pi^3*u3 - 180*Pi^4*u3 + 207*Nc^2*Pi^4*u3 + 54720*u3^2 - 
         171180*Nc^2*u3^2 + (26820*I)*Pi*u3^2 - (40620*I)*Nc^2*Pi*u3^2 - 
         (960*I)*Nc*Nf*Pi*u3^2 - 6990*Pi^2*u3^2 + 6030*Nc^2*Pi^2*u3^2 + 
         960*Nc*Nf*Pi^2*u3^2 - (210*I)*Pi^3*u3^2 - (1950*I)*Nc^2*Pi^3*u3^2 + 
         (240*I)*Nc*Nf*Pi^3*u3^2 + 82*Pi^4*u3^2 - 625*Nc^2*Pi^4*u3^2 + 
         9360*u3^3 - 35520*Nc*u3^3 - 136560*Nc^2*u3^3 - 960*Nc*Nf*u3^3 - 
         (34560*I)*Pi*u3^3 - (28320*I)*Nc*Pi*u3^3 + (87840*I)*Nc^2*Pi*u3^3 - 
         (1440*I)*Nc*Nf*Pi*u3^3 + 13560*Pi^2*u3^3 + 13440*Nc*Pi^2*u3^3 + 
         31680*Nc^2*Pi^2*u3^3 - 960*Nc*Nf*Pi^2*u3^3 + (780*I)*Pi^3*u3^3 + 
         (2880*I)*Nc*Pi^3*u3^3 + (1500*I)*Nc^2*Pi^3*u3^3 - 
         (480*I)*Nc*Nf*Pi^3*u3^3 + 344*Pi^4*u3^3 - 360*Nc*Pi^4*u3^3 + 
         103*Nc^2*Pi^4*u3^3 - 4680*u3^4 + 106560*Nc*u3^4 + 65880*Nc^2*u3^4 + 
         2880*Nc*Nf*u3^4 + (17280*I)*Pi*u3^4 + (84960*I)*Nc*Pi*u3^4 - 
         (42720*I)*Nc^2*Pi*u3^4 - (480*I)*Nc*Nf*Pi*u3^4 - 6780*Pi^2*u3^4 - 
         40320*Nc*Pi^2*u3^4 - 14640*Nc^2*Pi^2*u3^4 - 720*Nc*Nf*Pi^2*u3^4 - 
         (720*I)*Pi^3*u3^4 - (8640*I)*Nc*Pi^3*u3^4 - (1560*I)*Nc^2*Pi^3*
          u3^4 + (240*I)*Nc*Nf*Pi^3*u3^4 - 766*Pi^4*u3^4 + 
         1080*Nc*Pi^4*u3^4 + 1735*Nc^2*Pi^4*u3^4 - 106560*Nc*u3^5 + 
         2880*Nc^2*u3^5 - 2880*Nc*Nf*u3^5 - (84960*I)*Nc*Pi*u3^5 - 
         (1440*I)*Nc^2*Pi*u3^5 + (1440*I)*Nc*Nf*Pi*u3^5 + 
         40320*Nc*Pi^2*u3^5 - 1440*Nc^2*Pi^2*u3^5 + 1440*Nc*Nf*Pi^2*u3^5 + 
         (120*I)*Pi^3*u3^5 + (8640*I)*Nc*Pi^3*u3^5 + (240*I)*Nc^2*Pi^3*u3^5 + 
         520*Pi^4*u3^5 - 1080*Nc*Pi^4*u3^5 - 1156*Nc^2*Pi^4*u3^5 + 
         35520*Nc*u3^6 - 960*Nc^2*u3^6 + 960*Nc*Nf*u3^6 + 
         (28320*I)*Nc*Pi*u3^6 + (480*I)*Nc^2*Pi*u3^6 - (480*I)*Nc*Nf*Pi*
          u3^6 - 13440*Nc*Pi^2*u3^6 + 480*Nc^2*Pi^2*u3^6 - 
         480*Nc*Nf*Pi^2*u3^6 - (2880*I)*Nc*Pi^3*u3^6 + 360*Nc*Pi^4*u3^6 + 
         11520*Zeta[3] - 59040*Nc^2*Zeta[3] - 31680*u3*Zeta[3] + 
         115560*Nc^2*u3*Zeta[3] - (1440*I)*Pi*u3*Zeta[3] + 
         (30240*I)*Nc^2*Pi*u3*Zeta[3] + 31680*u3^2*Zeta[3] - 
         41400*Nc^2*u3^2*Zeta[3] - (11520*I)*Pi*u3^2*Zeta[3] - 
         (46800*I)*Nc^2*Pi*u3^2*Zeta[3] - 2520*u3^3*Zeta[3] - 
         140760*Nc^2*u3^3*Zeta[3] + (25560*I)*Pi*u3^3*Zeta[3] + 
         (32400*I)*Nc^2*Pi*u3^3*Zeta[3] + 3240*u3^4*Zeta[3] + 
         75240*Nc^2*u3^4*Zeta[3] - (11880*I)*Pi*u3^4*Zeta[3] - 
         (12960*I)*Nc^2*Pi*u3^4*Zeta[3] - 720*u3^5*Zeta[3] - 
         1440*Nc^2*u3^5*Zeta[3] - (720*I)*Pi*u3^5*Zeta[3])/
        (720*Nc*s*(-1 + u3)^2) + Log[mt2/t]*
        (((144 - 24*Nc - 428*Nc^2 + 8*Nc*Nf + (112*I)*Nc^2*Pi - 
            (16*I)*Nc*Nf*Pi + 16*Pi^2 + 44*Nc^2*Pi^2 - 180*u3 + 36*Nc*u3 + 
            852*Nc^2*u3 - 12*Nc*Nf*u3 - (18*I)*Pi*u3 - (12*I)*Nc*Pi*u3 - 
            (264*I)*Nc^2*Pi*u3 + (36*I)*Nc*Nf*Pi*u3 - 21*Pi^2*u3 - 
            87*Nc^2*Pi^2*u3 - 144*u3^2 + 24*Nc*u3^2 - 280*Nc^2*u3^2 - 
            8*Nc*Nf*u3^2 + (198*I)*Pi*u3^2 + (12*I)*Nc*Pi*u3^2 + 
            (92*I)*Nc^2*Pi*u3^2 - (20*I)*Nc*Nf*Pi*u3^2 - 27*Pi^2*u3^2 + 
            38*Nc^2*Pi^2*u3^2 + 204*u3^3 - 48*Nc*u3^3 - 382*Nc^2*u3^3 + 
            40*Nc*Nf*u3^3 - (342*I)*Pi*u3^3 + (12*I)*Nc*Pi*u3^3 + 
            (172*I)*Nc^2*Pi*u3^3 - (4*I)*Nc*Nf*Pi*u3^3 + 7*Pi^2*u3^3 + 
            23*Nc^2*Pi^2*u3^3 - 36*u3^4 + 12*Nc*u3^4 + 182*Nc^2*u3^4 - 
            20*Nc*Nf*u3^4 + (162*I)*Pi*u3^4 - (12*I)*Nc*Pi*u3^4 - 
            (112*I)*Nc^2*Pi*u3^4 + (4*I)*Nc*Nf*Pi*u3^4 + 51*Pi^2*u3^4 - 
            30*Nc^2*Pi^2*u3^4 + 12*u3^5 + 12*Nc^2*u3^5 - 26*Pi^2*u3^5 + 
            12*Nc^2*Pi^2*u3^5)*G[0, u3])/(12*Nc*s*(-1 + u3)^2) - 
         ((44*Nc^2 - 8*Nc*Nf + 60*u3 - 12*Nc*u3 - 66*Nc^2*u3 + 12*Nc*Nf*u3 - 
            (12*I)*Nc^2*Pi*u3 + 20*Pi^2*u3 - 2*Nc^2*Pi^2*u3 - 372*u3^2 + 
            48*Nc*u3^2 + 214*Nc^2*u3^2 + 8*Nc*Nf*u3^2 - (144*I)*Pi*u3^2 + 
            (24*I)*Nc*Pi*u3^2 + (64*I)*Nc^2*Pi*u3^2 + (8*I)*Nc*Nf*Pi*u3^2 - 
            40*Pi^2*u3^2 - 47*Nc^2*Pi^2*u3^2 + 180*u3^3 + 466*Nc^2*u3^3 - 
            40*Nc*Nf*u3^3 + (306*I)*Pi*u3^3 - (36*I)*Nc*Pi*u3^3 - 
            (276*I)*Nc^2*Pi*u3^3 + (12*I)*Nc*Nf*Pi*u3^3 - 49*Pi^2*u3^3 + 
            23*Nc^2*Pi^2*u3^3 - 24*u3^4 - 12*Nc*u3^4 - 242*Nc^2*u3^4 + 
            20*Nc*Nf*u3^4 - (162*I)*Pi*u3^4 + (12*I)*Nc*Pi*u3^4 + 
            (112*I)*Nc^2*Pi*u3^4 - (4*I)*Nc*Nf*Pi*u3^4 + 79*Pi^2*u3^4 - 
            30*Nc^2*Pi^2*u3^4 + 12*u3^5 + 12*Nc^2*u3^5 - 26*Pi^2*u3^5 + 
            12*Nc^2*Pi^2*u3^5)*G[1, u3])/(12*Nc*s*(-1 + u3)^2) + 
         ((120 - 24*Nc - 154*Nc^2 + 16*Nc*Nf + (48*I)*Nc^2*Pi - 297*u3 + 
            48*Nc*u3 + 401*Nc^2*u3 - 32*Nc*Nf*u3 + (15*I)*Pi*u3 - 
            (78*I)*Nc^2*Pi*u3 + 171*u3^2 - 12*Nc*u3^2 - 346*Nc^2*u3^2 + 
            16*Nc*Nf*u3^2 + (9*I)*Pi*u3^2 - (36*I)*Nc^2*Pi*u3^2 + 57*u3^3 - 
            24*Nc*u3^3 + 140*Nc^2*u3^3 + 4*Nc*Nf*u3^3 - (81*I)*Pi*u3^3 + 
            (99*I)*Nc^2*Pi*u3^3 - 51*u3^4 + 12*Nc*u3^4 - 29*Nc^2*u3^4 - 
            4*Nc*Nf*u3^4 + (75*I)*Pi*u3^4 - (33*I)*Nc^2*Pi*u3^4 - 
            (18*I)*Pi*u3^5)*G[0, 0, u3])/(6*Nc*s*(-1 + u3)^2) + 
         ((-56*Nc^2 + 8*Nc*Nf - 6*Nc*u3 + 74*Nc^2*u3 - 14*Nc*Nf*u3 + 
            (3*I)*Nc^2*Pi*u3 + 108*u3^2 - 6*Nc*u3^2 - 28*Nc^2*u3^2 + 
            10*Nc*Nf*u3^2 - (24*I)*Pi*u3^2 + (30*I)*Nc^2*Pi*u3^2 - 216*u3^3 + 
            24*Nc*u3^3 - 92*Nc^2*u3^3 + 8*Nc*Nf*u3^3 - (6*I)*Pi*u3^3 - 
            (39*I)*Nc^2*Pi*u3^3 + 108*u3^4 - 12*Nc*u3^4 + 46*Nc^2*u3^4 - 
            4*Nc*Nf*u3^4 + (48*I)*Pi*u3^4 + (6*I)*Nc^2*Pi*u3^4 - 
            (18*I)*Pi*u3^5)*G[0, 1, u3])/(6*Nc*s*(-1 + u3)^2) + 
         ((-56*Nc^2 + 8*Nc*Nf - 6*Nc*u3 + 74*Nc^2*u3 - 14*Nc*Nf*u3 - 
            (36*I)*Pi*u3 + (30*I)*Nc^2*Pi*u3 + 108*u3^2 - 6*Nc*u3^2 - 
            28*Nc^2*u3^2 + 10*Nc*Nf*u3^2 + (66*I)*Pi*u3^2 - 
            (51*I)*Nc^2*Pi*u3^2 - 216*u3^3 + 24*Nc*u3^3 - 92*Nc^2*u3^3 + 
            8*Nc*Nf*u3^3 - (6*I)*Pi*u3^3 + (15*I)*Nc^2*Pi*u3^3 + 108*u3^4 - 
            12*Nc*u3^4 + 46*Nc^2*u3^4 - 4*Nc*Nf*u3^4 - (42*I)*Pi*u3^4 + 
            (6*I)*Nc^2*Pi*u3^4 + (18*I)*Pi*u3^5)*G[1, 0, u3])/
          (6*Nc*s*(-1 + u3)^2) + ((12*Nc^2 - 12*u3 - 13*Nc^2*u3 + 
            4*Nc*Nf*u3 - (15*I)*Nc^2*Pi*u3 + 36*u3^2 - 12*Nc*u3^2 - 
            100*Nc^2*u3^2 + 4*Nc*Nf*u3^2 + (36*I)*Pi*u3^2 + 
            (63*I)*Nc^2*Pi*u3^2 + 147*u3^3 - 24*Nc*u3^3 - 24*Nc^2*u3^3 + 
            12*Nc*Nf*u3^3 - (39*I)*Pi*u3^3 + (33*I)*Nc^2*Pi*u3^3 - 51*u3^4 + 
            12*Nc*u3^4 - 29*Nc^2*u3^4 - 4*Nc*Nf*u3^4 - (15*I)*Pi*u3^4 - 
            (33*I)*Nc^2*Pi*u3^4 + (18*I)*Pi*u3^5)*G[1, 1, u3])/
          (6*Nc*s*(-1 + u3)^2) + ((-8 - 78*Nc^2 - 6*u3 + 111*Nc^2*u3 + 
            18*u3^2 - 12*Nc^2*u3^2 + 18*u3^3 - 32*Nc^2*u3^3 - 14*u3^4 + 
            12*Nc^2*u3^4)*G[0, 0, 0, u3])/(2*Nc*s*(-1 + u3)) - 
         ((16*Nc^2 - 11*u3 - 38*Nc^2*u3 + 15*u3^2 + 16*Nc^2*u3^2 - 16*u3^3 + 
            19*Nc^2*u3^3 + 20*u3^4 - 33*Nc^2*u3^4 - 8*u3^5 + 12*Nc^2*u3^5)*
           G[0, 0, 1, u3])/(2*Nc*s*(-1 + u3)^2) - 
         ((16*Nc^2 - 11*u3 - 38*Nc^2*u3 + 15*u3^2 + 16*Nc^2*u3^2 - 16*u3^3 + 
            19*Nc^2*u3^3 + 20*u3^4 - 33*Nc^2*u3^4 - 8*u3^5 + 12*Nc^2*u3^5)*
           G[0, 1, 0, u3])/(2*Nc*s*(-1 + u3)^2) + 
         ((8*Nc^2 + 5*u3 - 15*Nc^2*u3 - 9*u3^2 + 7*Nc^2*u3^2 - 18*u3^3 + 
            36*u3^4 - 28*Nc^2*u3^4 - 14*u3^5 + 12*Nc^2*u3^5)*G[0, 1, 1, u3])/
          (2*Nc*s*(-1 + u3)^2) - ((16*Nc^2 + 7*u3 - 53*Nc^2*u3 - 13*u3^2 + 
            41*Nc^2*u3^2 - 14*u3^3 + 8*Nc^2*u3^3 + 34*u3^4 - 32*Nc^2*u3^4 - 
            14*u3^5 + 12*Nc^2*u3^5)*G[1, 0, 0, u3])/(2*Nc*s*(-1 + u3)^2) + 
         ((8*Nc^2 + 11*u3 - 21*Nc^2*u3 - 7*u3^2 + 5*Nc^2*u3^2 - 16*u3^3 + 
            7*Nc^2*u3^3 + 20*u3^4 - 27*Nc^2*u3^4 - 8*u3^5 + 12*Nc^2*u3^5)*
           G[1, 0, 1, u3])/(2*Nc*s*(-1 + u3)^2) + 
         ((8*Nc^2 + 11*u3 - 21*Nc^2*u3 - 7*u3^2 + 5*Nc^2*u3^2 - 16*u3^3 + 
            7*Nc^2*u3^3 + 20*u3^4 - 27*Nc^2*u3^4 - 8*u3^5 + 12*Nc^2*u3^5)*
           G[1, 1, 0, u3])/(2*Nc*s*(-1 + u3)^2) - 
         (u3*(8 + Nc^2 - 28*u3 - 39*Nc^2*u3 - 12*u3^2 - 36*Nc^2*u3^2 + 
            38*u3^3 - 16*Nc^2*u3^3 - 14*u3^4 + 12*Nc^2*u3^4)*G[1, 1, 1, u3])/
          (2*Nc*s*(-1 + u3)^2) + (168 - 48*Nc - 888*Nc^2 + (44*I)*Nc^2*Pi - 
           (8*I)*Nc*Nf*Pi + 8*Pi^2 + 120*Nc^2*Pi^2 - 333*u3 + 96*Nc*u3 + 
           2025*Nc^2*u3 - (78*I)*Pi*u3 + (12*I)*Nc*Pi*u3 - 
           (12*I)*Nc^2*Pi*u3 + (12*I)*Nc*Nf*Pi*u3 - 33*Pi^2*u3 - 
           267*Nc^2*Pi^2*u3 + 4*Nc*Nf*Pi^2*u3 - (30*I)*Nc^2*Pi^3*u3 + 
           165*u3^2 - 48*Nc*u3^2 - 1209*Nc^2*u3^2 + (336*I)*Pi*u3^2 - 
           (48*I)*Nc*Pi*u3^2 - (512*I)*Nc^2*Pi*u3^2 + (8*I)*Nc*Nf*Pi*u3^2 + 
           7*Pi^2*u3^2 + 12*Nc*Pi^2*u3^2 + 151*Nc^2*Pi^2*u3^2 - 
           4*Nc*Nf*Pi^2*u3^2 + (22*I)*Pi^3*u3^2 + (35*I)*Nc^2*Pi^3*u3^2 + 
           336*u3^3 + 376*Nc*u3^3 - 1624*Nc^2*u3^3 - 8*Nc*Nf*u3^3 - 
           (516*I)*Pi*u3^3 + (520*I)*Nc*Pi*u3^3 + (1032*I)*Nc^2*Pi*u3^3 - 
           (24*I)*Nc*Nf*Pi*u3^3 + 52*Pi^2*u3^3 - 168*Nc*Pi^2*u3^3 + 
           232*Nc^2*Pi^2*u3^3 - (62*I)*Pi^3*u3^3 - (24*I)*Nc*Pi^3*u3^3 - 
           I*Nc^2*Pi^3*u3^3 - 168*u3^4 - 1368*Nc*u3^4 + 792*Nc^2*u3^4 + 
           24*Nc*Nf*u3^4 + (258*I)*Pi*u3^4 - (1380*I)*Nc*Pi*u3^4 - 
           (476*I)*Nc^2*Pi*u3^4 - (28*I)*Nc*Nf*Pi*u3^4 - 26*Pi^2*u3^4 + 
           444*Nc*Pi^2*u3^4 - 116*Nc^2*Pi^2*u3^4 + (46*I)*Pi^3*u3^4 + 
           (72*I)*Nc*Pi^3*u3^4 - (4*I)*Nc^2*Pi^3*u3^4 + 1416*Nc*u3^5 + 
           24*Nc^2*u3^5 - 24*Nc*Nf*u3^5 + (1344*I)*Nc*Pi*u3^5 - 
           (48*I)*Nc^2*Pi*u3^5 + (48*I)*Nc*Nf*Pi*u3^5 - 432*Nc*Pi^2*u3^5 - 
           (6*I)*Pi^3*u3^5 - (72*I)*Nc*Pi^3*u3^5 - 472*Nc*u3^6 - 
           8*Nc^2*u3^6 + 8*Nc*Nf*u3^6 - (448*I)*Nc*Pi*u3^6 + 
           (16*I)*Nc^2*Pi*u3^6 - (16*I)*Nc*Nf*Pi*u3^6 + 144*Nc*Pi^2*u3^6 + 
           (24*I)*Nc*Pi^3*u3^6 - 384*Zeta[3] + 456*Nc^2*Zeta[3] + 
           936*u3*Zeta[3] - 1236*Nc^2*u3*Zeta[3] - 816*u3^2*Zeta[3] + 
           1272*Nc^2*u3^2*Zeta[3] - 132*u3^3*Zeta[3] - 126*Nc^2*u3^3*
            Zeta[3] - 24*u3^4*Zeta[3] + 90*Nc^2*u3^4*Zeta[3] + 
           36*u3^5*Zeta[3])/(12*Nc*s*(-1 + u3)^2)))
 
OmegamppHtoqqbargat2lr3aNfp1 = 
    ((-18*I - (68*I)*Nc + (434*I)*Nc^2 - (68*I)*Nc*Nf + 42*Nc^2*Pi + 
        3*Nc*Nf*Pi + (9*I)*Pi^2 + (18*I)*Nc^2*Pi^2 + (36*I)*u3 + 
        (136*I)*Nc*u3 - (868*I)*Nc^2*u3 + (136*I)*Nc*Nf*u3 + 15*Nc^2*Pi*u3 - 
        6*Nc*Nf*Pi*u3 - (18*I)*Pi^2*u3 - (6*I)*Nc^2*Pi^2*u3 - (18*I)*u3^2 - 
        (68*I)*Nc*u3^2 + (542*I)*Nc^2*u3^2 - (68*I)*Nc*Nf*u3^2 - 
        12*Nc^2*Pi*u3^2 + 3*Nc*Nf*Pi*u3^2 + (9*I)*Pi^2*u3^2 + 
        (18*I)*Nc^2*Pi^2*u3^2 - (72*I)*Nc^2*u3^3 + 18*Nc^2*Pi*u3^3)*
       G[0, 0, u3])/(18*Nc*(-1 + u3)^2) + 
     (((-16*I)*Nc^2 - (2*I)*Nc*Nf + 36*Pi + 6*Nc^2*Pi + (32*I)*Nc^2*u3 + 
        (4*I)*Nc*Nf*u3 - 36*Pi*u3 + 9*Nc^2*Pi*u3 + (6*I)*Pi^2*u3 + 
        (6*I)*Nc^2*Pi^2*u3 - (40*I)*Nc^2*u3^2 - (2*I)*Nc*Nf*u3^2 - 
        6*Pi*u3^2 - 6*Nc^2*Pi*u3^2 - (6*I)*Pi^2*u3^2 - (2*I)*Nc^2*Pi^2*u3^2 + 
        (24*I)*Nc^2*u3^3 + 6*Pi*u3^3)*G[0, 1, u3])/(6*Nc*(-1 + u3)^2) - 
     (((16*I)*Nc + (2*I)*Nf - (3*I)*Nc*Pi^2 - (32*I)*Nc*u3 - (4*I)*Nf*u3 + 
        24*Nc*Pi*u3 + (40*I)*Nc*u3^2 + (2*I)*Nf*u3^2 - 18*Nc*Pi*u3^2 + 
        (3*I)*Nc*Pi^2*u3^2 - (24*I)*Nc*u3^3 + 6*Nc*Pi*u3^3)*G[1, 0, u3])/
      (6*(-1 + u3)^2) + ((84*I - (36*I)*Nc^2 + 36*Pi + I*Nc^2*Pi^2 - 
        (114*I)*u3 + (90*I)*Nc^2*u3 - 24*Pi*u3 + 6*Nc^2*Pi*u3 + 
        (2*I)*Pi^2*u3 - (3*I)*Nc^2*Pi^2*u3 - (24*I)*Nc^2*u3^2 - 6*Pi*u3^2)*
       G[1, 1, u3])/(6*Nc*(-1 + u3)) + 
     ((3*I + (4*I)*Nc - (40*I)*Nc^2 + (4*I)*Nc*Nf - 6*Nc^2*Pi - (6*I)*u3 - 
        (8*I)*Nc*u3 + (83*I)*Nc^2*u3 - (8*I)*Nc*Nf*u3 + 12*Nc^2*Pi*u3 + 
        (3*I)*u3^2 + (4*I)*Nc*u3^2 - (63*I)*Nc^2*u3^2 + (4*I)*Nc*Nf*u3^2 - 
        6*Nc^2*Pi*u3^2 + (14*I)*Nc^2*u3^3)*G[0, 0, 0, u3])/
      (2*Nc*(-1 + u3)^2) + (((14*I)*Nc^2 + I*Nc*Nf - (64*I)*Nc^2*u3 - 
        (2*I)*Nc*Nf*u3 + 12*Pi*u3 + 12*Nc^2*Pi*u3 + (65*I)*Nc^2*u3^2 + 
        I*Nc*Nf*u3^2 - 12*Pi*u3^2 - 6*Nc^2*Pi*u3^2 - (24*I)*Nc^2*u3^3)*
       G[0, 0, 1, u3])/(6*Nc*(-1 + u3)^2) + 
     (((14*I)*Nc + I*Nf - (64*I)*Nc*u3 - (2*I)*Nf*u3 - 12*Nc*Pi*u3 + 
        (65*I)*Nc*u3^2 + I*Nf*u3^2 + 6*Nc*Pi*u3^2 - (24*I)*Nc*u3^3)*
       G[0, 1, 0, u3])/(6*(-1 + u3)^2) + 
     ((-6*I - (3*I)*Nc^2 + (6*I)*u3 + (6*I)*Nc^2*u3 - 2*Pi*u3 - 
        2*Nc^2*Pi*u3 + I*u3^2 - (3*I)*Nc^2*u3^2 + 2*Pi*u3^2 + Nc^2*Pi*u3^2 - 
        I*u3^3)*G[0, 1, 1, u3])/(Nc*(-1 + u3)^2) + 
     (((14*I)*Nc + I*Nf + 6*Nc*Pi - (7*I)*Nc*u3 - (2*I)*Nf*u3 - 12*Nc*Pi*u3 - 
        I*Nc*u3^2 + I*Nf*u3^2 + 6*Nc*Pi*u3^2 + (6*I)*Nc*u3^3)*G[1, 0, 0, u3])/
      (6*(-1 + u3)^2) + (2*(I*Nc^2 + Pi*u3 - (2*I)*Nc^2*u3^2)*G[1, 0, 1, u3])/
      (Nc*(-1 + u3)) - ((2*I)*Nc*(-1 + 2*u3^2)*G[1, 1, 0, u3])/(-1 + u3) + 
     (I*(-12 + Nc^2 + 9*u3 - 7*Nc^2*u3 + u3^2 + 8*Nc^2*u3^2)*G[1, 1, 1, u3])/
      (Nc*(-1 + u3)) + (I*(1 + 12*Nc^2 - 2*u3 - 18*Nc^2*u3 + u3^2 + 
        11*Nc^2*u3^2)*G[0, 0, 0, 0, u3])/(Nc*(-1 + u3)^2) - 
     (((3*I)/2)*Nc*(2 - 2*u3 + 3*u3^2)*G[0, 0, 0, 1, u3])/(-1 + u3)^2 - 
     (((3*I)/2)*Nc*(2 - 2*u3 + 3*u3^2)*G[0, 0, 1, 0, u3])/(-1 + u3)^2 + 
     (I*(Nc^2 - 2*u3 - 2*Nc^2*u3 + 2*u3^2 + 5*Nc^2*u3^2)*G[0, 0, 1, 1, u3])/
      (Nc*(-1 + u3)^2) - ((I/2)*Nc*(6 - 14*u3 + 7*u3^2)*G[0, 1, 0, 0, u3])/
      (-1 + u3)^2 + (I*Nc*(1 - 2*u3 + 2*u3^2)*G[0, 1, 0, 1, u3])/
      (-1 + u3)^2 + (I*Nc*(1 - 2*u3 + 2*u3^2)*G[0, 1, 1, 0, u3])/
      (-1 + u3)^2 - ((4*I)*(1 + Nc^2)*u3*G[0, 1, 1, 1, u3])/(Nc*(-1 + u3)) - 
     (I*Nc*(-3 + 5*u3)*G[1, 0, 0, 0, u3])/(-1 + u3) + 
     ((2*I)*Nc*u3*G[1, 0, 0, 1, u3])/(-1 + u3) + 
     ((2*I)*Nc*u3*G[1, 0, 1, 0, u3])/(-1 + u3) - 
     (I*(Nc^2 + 2*u3 + Nc^2*u3)*G[1, 0, 1, 1, u3])/(Nc*(-1 + u3)) + 
     I*Nc*G[1, 1, 0, 1, u3] + I*Nc*G[1, 1, 1, 0, u3] - 
     I*Nc*G[1, 1, 1, 1, u3] + 
     ((18*I - (4*I)*Nc - (62*I)*Nc^2 + (20*I)*Nc*Nf + 30*Nc^2*Pi - 
         3*Nc*Nf*Pi - (9*I)*Pi^2 - (18*I)*Nc^2*Pi^2 - (18*I)*u3 + 
         (4*I)*Nc*u3 + (62*I)*Nc^2*u3 - (20*I)*Nc*Nf*u3 - 21*Nc^2*Pi*u3 + 
         3*Nc*Nf*Pi*u3 + (9*I)*Pi^2*u3 + (18*I)*Nc^2*Pi^2*u3 - (72*I)*u3^2 + 
         (72*I)*Nc^2*u3^2 + (6*I)*Pi^2*u3^2 - (6*I)*Nc^2*Pi^2*u3^2)/
        (36*Nc*(-1 + u3)) - ((-9*I + (22*I)*Nc^2 - (4*I)*Nc*Nf + 6*Nc^2*Pi + 
          (18*I)*u3 - (47*I)*Nc^2*u3 + (8*I)*Nc*Nf*u3 - 6*Nc^2*Pi*u3 - 
          (9*I)*u3^2 + (25*I)*Nc^2*u3^2 - (4*I)*Nc*Nf*u3^2 + 3*Nc^2*Pi*u3^2)*
         G[0, u3])/(12*Nc*(-1 + u3)^2) - (I/12)*(10*Nc - Nf)*G[1, u3] + 
       ((I/4)*(2 + 4*Nc^2 - 4*u3 - 6*Nc^2*u3 + 2*u3^2 + 3*Nc^2*u3^2)*
         G[0, 0, u3])/(Nc*(-1 + u3)^2) - (I/2)*Nc*G[0, 1, u3] - 
       (I/2)*Nc*G[1, 0, u3] + (I/2)*Nc*G[1, 1, u3])*Log[mt2/t]^2 + 
     (((I/12)*(-3 + 2*Nc + 3*Nc^2))/Nc - ((I/6)*G[0, u3])/Nc)*Log[mt2/t]^3 + 
     ((I/24)*Log[mt2/t]^4)/Nc + (G[1, u3]*((60*I)*Nc^2 - (6*I)*Nc*Nf - 
        84*Pi - (18*I)*Pi^2 + (3*I)*Nc^2*Pi^2 + (120*I)*u3 - 
        (180*I)*Nc^2*u3 + (6*I)*Nc*Nf*u3 + 78*Pi*u3 - 18*Nc^2*Pi*u3 + 
        (12*I)*Pi^2*u3 - (13*I)*Nc^2*Pi^2*u3 + 2*Pi^3*u3 + 
        (12*I)*Nc^2*Pi^2*u3^2 + (12*I)*Nc^2*u3*Zeta[3]))/(6*Nc*(-1 + u3)) + 
     (G[0, u3]*(144*I + (224*I)*Nc - (500*I)*Nc^2 + (224*I)*Nc*Nf - 
        96*Nc^2*Pi - 12*Nc*Nf*Pi - (12*I)*Pi^2 - (60*I)*Nc^2*Pi^2 - 
        (288*I)*u3 - (448*I)*Nc*u3 + (1000*I)*Nc^2*u3 - (448*I)*Nc*Nf*u3 + 
        192*Nc^2*Pi*u3 + 24*Nc*Nf*Pi*u3 + (24*I)*Pi^2*u3 + 
        (189*I)*Nc^2*Pi^2*u3 - 6*Nc^2*Pi^3*u3 + (144*I)*u3^2 + 
        (224*I)*Nc*u3^2 - (500*I)*Nc^2*u3^2 + (224*I)*Nc*Nf*u3^2 - 
        168*Nc^2*Pi*u3^2 - 12*Nc*Nf*Pi*u3^2 - (12*I)*Pi^2*u3^2 - 
        (168*I)*Nc^2*Pi^2*u3^2 + 3*Nc^2*Pi^3*u3^2 + (72*I)*Nc^2*Pi^2*u3^3 - 
        (288*I)*Zeta[3] + (72*I)*Nc^2*Zeta[3] + (576*I)*u3*Zeta[3] - 
        (396*I)*Nc^2*u3*Zeta[3] - (288*I)*u3^2*Zeta[3] + 
        (90*I)*Nc^2*u3^2*Zeta[3]))/(36*Nc*(-1 + u3)^2) + 
     (2520*I - (1200*I)*Nc - (600*I)*Nc^2 - (1200*I)*Nc*Nf - 1800*Nc^2*Pi + 
       180*Nc*Nf*Pi + (60*I)*Pi^2 + (1290*I)*Nc^2*Pi^2 + (13*I)*Pi^4 + 
       (14*I)*Nc^2*Pi^4 - (5040*I)*u3 + (2400*I)*Nc*u3 + (1200*I)*Nc^2*u3 + 
       (2400*I)*Nc*Nf*u3 + 3600*Pi*u3 - 360*Nc*Nf*Pi*u3 + (420*I)*Pi^2*u3 - 
       (3180*I)*Nc^2*Pi^2*u3 + 270*Nc^2*Pi^3*u3 - (26*I)*Pi^4*u3 + 
       (11*I)*Nc^2*Pi^4*u3 + (7920*I)*u3^2 - (1200*I)*Nc*u3^2 - 
       (6000*I)*Nc^2*u3^2 - (1200*I)*Nc*Nf*u3^2 - 5760*Pi*u3^2 + 
       3960*Nc^2*Pi*u3^2 + 180*Nc*Nf*Pi*u3^2 - (1230*I)*Pi^2*u3^2 + 
       (3000*I)*Nc^2*Pi^2*u3^2 + 120*Pi^3*u3^2 - 315*Nc^2*Pi^3*u3^2 + 
       (36*I)*Pi^4*u3^2 - (8*I)*Nc^2*Pi^4*u3^2 - (5400*I)*u3^3 + 
       (5400*I)*Nc^2*u3^3 + 2160*Pi*u3^3 - 2160*Nc^2*Pi*u3^3 + 
       (750*I)*Pi^2*u3^3 - (1110*I)*Nc^2*Pi^2*u3^3 - 120*Pi^3*u3^3 + 
       150*Nc^2*Pi^3*u3^3 - (23*I)*Pi^4*u3^3 + (23*I)*Nc^2*Pi^4*u3^3 + 
       (2880*I)*Zeta[3] - (3780*I)*Nc^2*Zeta[3] - (5760*I)*u3*Zeta[3] + 
       (7560*I)*Nc^2*u3*Zeta[3] + 1440*Nc^2*Pi*u3*Zeta[3] + 
       (2880*I)*u3^2*Zeta[3] - (2610*I)*Nc^2*u3^2*Zeta[3] - 
       720*Nc^2*Pi*u3^2*Zeta[3] - (540*I)*Nc^2*u3^3*Zeta[3])/
      (180*Nc*(-1 + u3)^2) + Log[mt2/t]*
      (((36*I + (64*I)*Nc - (280*I)*Nc^2 + (88*I)*Nc*Nf - 12*Nc^2*Pi - 
          6*Nc*Nf*Pi - (18*I)*Pi^2 - (36*I)*Nc^2*Pi^2 - (72*I)*u3 - 
          (128*I)*Nc*u3 + (560*I)*Nc^2*u3 - (176*I)*Nc*Nf*u3 - 
          48*Nc^2*Pi*u3 + 12*Nc*Nf*Pi*u3 + (36*I)*Pi^2*u3 + 
          (42*I)*Nc^2*Pi^2*u3 + (36*I)*u3^2 + (64*I)*Nc*u3^2 - 
          (280*I)*Nc^2*u3^2 + (88*I)*Nc*Nf*u3^2 + 24*Nc^2*Pi*u3^2 - 
          6*Nc*Nf*Pi*u3^2 - (18*I)*Pi^2*u3^2 - (3*I)*Nc^2*Pi^2*u3^2)*
         G[0, u3])/(36*Nc*(-1 + u3)^2) + 
       (((20*I)*Nc^2 - (2*I)*Nc*Nf - 36*Pi + 6*Nc^2*Pi + (36*I)*u3 - 
          (56*I)*Nc^2*u3 + (2*I)*Nc*Nf*u3 + 30*Pi*u3 - 9*Nc^2*Pi*u3 - 
          (2*I)*Pi^2*u3 + (2*I)*Nc^2*Pi^2*u3)*G[1, u3])/(6*Nc*(-1 + u3)) + 
       ((-9*I - (6*I)*Nc + (59*I)*Nc^2 - (8*I)*Nc*Nf + 12*Nc^2*Pi + 
          (18*I)*u3 + (12*I)*Nc*u3 - (124*I)*Nc^2*u3 + (16*I)*Nc*Nf*u3 - 
          18*Nc^2*Pi*u3 - (9*I)*u3^2 - (6*I)*Nc*u3^2 + (95*I)*Nc^2*u3^2 - 
          (8*I)*Nc*Nf*u3^2 + 9*Nc^2*Pi*u3^2 - (24*I)*Nc^2*u3^3)*G[0, 0, u3])/
        (6*Nc*(-1 + u3)^2) + (((-2*I)*Nc^2 - I*Nc*Nf + (19*I)*Nc^2*u3 + 
          (2*I)*Nc*Nf*u3 + 12*Pi*u3 + 6*Nc^2*Pi*u3 - (41*I)*Nc^2*u3^2 - 
          I*Nc*Nf*u3^2 - 12*Pi*u3^2 - 3*Nc^2*Pi*u3^2 + (24*I)*Nc^2*u3^3)*
         G[0, 1, u3])/(6*Nc*(-1 + u3)^2) + 
       ((I/6)*(2*Nc + Nf - 17*Nc*u3 - Nf*u3 + 24*Nc*u3^2)*G[1, 0, u3])/
        (-1 + u3) - (I*(-6 + 3*Nc^2 + 5*u3 - 6*Nc^2*u3 + 4*Nc^2*u3^2)*
         G[1, 1, u3])/(Nc*(-1 + u3)) - 
       ((I/2)*(2 + 12*Nc^2 - 4*u3 - 18*Nc^2*u3 + 2*u3^2 + 7*Nc^2*u3^2)*
         G[0, 0, 0, u3])/(Nc*(-1 + u3)^2) + ((I/2)*Nc*(4 - 6*u3 + u3^2)*
         G[0, 0, 1, u3])/(-1 + u3)^2 + ((I/2)*Nc*(4 - 6*u3 + u3^2)*
         G[0, 1, 0, u3])/(-1 + u3)^2 + (I*(Nc^2 + 2*u3 + Nc^2*u3)*
         G[0, 1, 1, u3])/(Nc*(-1 + u3)) + (2*I)*Nc*G[1, 0, 0, u3] - 
       I*Nc*G[1, 0, 1, u3] - I*Nc*G[1, 1, 0, u3] + 
       (-144*I - (8*I)*Nc + (32*I)*Nc^2 - (80*I)*Nc*Nf - 120*Nc^2*Pi + 
         12*Nc*Nf*Pi + (12*I)*Pi^2 + (60*I)*Nc^2*Pi^2 + (288*I)*u3 + 
         (16*I)*Nc*u3 - (64*I)*Nc^2*u3 + (160*I)*Nc*Nf*u3 + 216*Pi*u3 + 
         24*Nc^2*Pi*u3 - 24*Nc*Nf*Pi*u3 - (24*I)*Pi^2*u3 - 
         (171*I)*Nc^2*Pi^2*u3 + 18*Nc^2*Pi^3*u3 + (288*I)*u3^2 - 
         (8*I)*Nc*u3^2 - (400*I)*Nc^2*u3^2 - (80*I)*Nc*Nf*u3^2 - 
         360*Pi*u3^2 + 240*Nc^2*Pi*u3^2 + 12*Nc*Nf*Pi*u3^2 - 
         (6*I)*Pi^2*u3^2 + (201*I)*Nc^2*Pi^2*u3^2 + 12*Pi^3*u3^2 - 
         27*Nc^2*Pi^3*u3^2 - (432*I)*u3^3 + (432*I)*Nc^2*u3^3 + 144*Pi*u3^3 - 
         144*Nc^2*Pi*u3^3 + (18*I)*Pi^2*u3^3 - (90*I)*Nc^2*Pi^2*u3^3 - 
         12*Pi^3*u3^3 + 12*Nc^2*Pi^3*u3^3 + (288*I)*Zeta[3] - 
         (72*I)*Nc^2*Zeta[3] - (576*I)*u3*Zeta[3] + (252*I)*Nc^2*u3*Zeta[3] + 
         (288*I)*u3^2*Zeta[3] - (162*I)*Nc^2*u3^2*Zeta[3])/
        (36*Nc*(-1 + u3)^2)) + 
     mt2*(-((-504*I + (104*I)*Nc + (268*I)*Nc^2 + (32*I)*Nc*Nf + 
           192*Nc^2*Pi - 12*Nc*Nf*Pi - (24*I)*Pi^2 - (66*I)*Nc^2*Pi^2 + 
           (1008*I)*u3 - (208*I)*Nc*u3 - (401*I)*Nc^2*u3 - (64*I)*Nc*Nf*u3 - 
           447*Nc^2*Pi*u3 + 24*Nc*Nf*Pi*u3 + (48*I)*Pi^2*u3 + 
           (111*I)*Nc^2*Pi^2*u3 - (504*I)*u3^2 + (104*I)*Nc*u3^2 + 
           (169*I)*Nc^2*u3^2 + (32*I)*Nc*Nf*u3^2 + 246*Nc^2*Pi*u3^2 - 
           12*Nc*Nf*Pi*u3^2 - (24*I)*Pi^2*u3^2 + (3*I)*Nc^2*Pi^2*u3^2 + 
           (36*I)*Nc^2*u3^3 - 99*Nc^2*Pi*u3^3 + 36*Nc^2*Pi*u3^4)*G[0, 0, u3])/
        (18*Nc*s*(-1 + u3)^2) + (((-44*I)*Nc^2 + (2*I)*Nc*Nf + 
          (97*I)*Nc^2*u3 - (4*I)*Nc*Nf*u3 - I*Nc^2*Pi^2*u3 - 
          (47*I)*Nc^2*u3^2 + (2*I)*Nc*Nf*u3^2 + 24*Pi*u3^2 - 
          (12*I)*Pi^2*u3^2 - (11*I)*Nc^2*Pi^2*u3^2 + 24*Pi*u3^3 + 
          18*Nc^2*Pi*u3^3 - 12*Pi*u3^4)*G[0, 1, u3])/(6*Nc*s*(-1 + u3)^2) + 
       (((-44*I)*Nc + (2*I)*Nf + 60*Nc*Pi + (12*I)*Nc*Pi^2 + (97*I)*Nc*u3 - 
          (4*I)*Nf*u3 - 93*Nc*Pi*u3 - (36*I)*Nc*Pi^2*u3 - (47*I)*Nc*u3^2 + 
          (2*I)*Nf*u3^2 + 60*Nc*Pi*u3^2 + (12*I)*Nc*Pi^2*u3^2 - 
          39*Nc*Pi*u3^3 + 12*Nc*Pi*u3^4)*G[1, 0, u3])/(6*s*(-1 + u3)^2) - 
       (((-24*I)*Nc^2 + (4*I)*Nc^2*Pi^2 + (24*I)*Nc^2*u3 - I*Nc^2*Pi^2*u3 - 
          (24*I)*u3^2 + (12*I)*Nc^2*u3^2 - 24*Pi*u3^2 - 6*Nc^2*Pi*u3^2 - 
          (4*I)*Pi^2*u3^2 + I*Nc^2*Pi^2*u3^2 + (12*I)*u3^3 + 24*Pi*u3^3 + 
          12*Nc^2*Pi*u3^3 - 12*Pi*u3^4)*G[1, 1, u3])/(6*Nc*s*(-1 + u3)^2) + 
       ((40*I + (16*I)*Nc - (58*I)*Nc^2 + (16*I)*Nc*Nf - 24*Nc^2*Pi - 
          (80*I)*u3 - (32*I)*Nc*u3 + (108*I)*Nc^2*u3 - (32*I)*Nc*Nf*u3 + 
          50*Nc^2*Pi*u3 + (40*I)*u3^2 + (16*I)*Nc*u3^2 - (69*I)*Nc^2*u3^2 + 
          (16*I)*Nc*Nf*u3^2 - 20*Nc^2*Pi*u3^2 - (11*I)*Nc^2*u3^3 + 
          (4*I)*Nc^2*u3^4)*G[0, 0, 0, u3])/(2*Nc*s*(-1 + u3)^2) - 
       ((I/6)*(64*Nc^2 - 4*Nc*Nf - 125*Nc^2*u3 + 8*Nc*Nf*u3 + 22*Nc^2*u3^2 - 
          4*Nc*Nf*u3^2 - (24*I)*Pi*u3^2 - (24*I)*Nc^2*Pi*u3^2 + 6*Nc^2*u3^3)*
         G[0, 0, 1, u3])/(Nc*s*(-1 + u3)^2) + 
       (((-64*I)*Nc + (4*I)*Nf + (125*I)*Nc*u3 - (8*I)*Nf*u3 - 18*Nc*Pi*u3 - 
          (22*I)*Nc*u3^2 + (4*I)*Nf*u3^2 + 24*Nc*Pi*u3^2 - (6*I)*Nc*u3^3)*
         G[0, 1, 0, u3])/(6*s*(-1 + u3)^2) + 
       (((4*I)*Nc^2 - (4*I)*Nc^2*u3 + 4*Nc^2*Pi*u3 - (8*I)*u3^2 - 
          (15*I)*Nc^2*u3^2 + 8*Pi*u3^2 + 4*Nc^2*Pi*u3^2 - (8*I)*u3^3 - 
          (4*I)*Nc^2*u3^3 + (4*I)*u3^4)*G[0, 1, 1, u3])/
        (2*Nc*s*(-1 + u3)^2) + (((64*I)*Nc - (4*I)*Nf - 24*Nc*Pi - 
          (37*I)*Nc*u3 + (4*I)*Nf*u3 + 12*Nc*Pi*u3 + (21*I)*Nc*u3^2 - 
          (12*I)*Nc*u3^3)*G[1, 0, 0, u3])/(6*s*(-1 + u3)) + 
       (((-16*I)*Nc^2 + (35*I)*Nc^2*u3 - 12*Nc^2*Pi*u3 - (23*I)*Nc^2*u3^2 + 
          8*Pi*u3^2 + 12*Nc^2*Pi*u3^2 + (2*I)*Nc^2*u3^3)*G[1, 0, 1, u3])/
        (2*Nc*s*(-1 + u3)^2) + ((I/2)*Nc*(-16 + 35*u3 - 23*u3^2 + 2*u3^3)*
         G[1, 1, 0, u3])/(s*(-1 + u3)^2) + 
       (((20*I)*Nc^2 - (43*I)*Nc^2*u3 + 8*Nc^2*Pi*u3 - (12*I)*u3^2 + 
          (24*I)*Nc^2*u3^2 - 8*Nc^2*Pi*u3^2 + (8*I)*u3^3 + (4*I)*Nc^2*u3^3 - 
          (4*I)*u3^4)*G[1, 1, 1, u3])/(2*Nc*s*(-1 + u3)^2) + 
       (I*(4 + 63*Nc^2 - 8*u3 - 121*Nc^2*u3 + 4*u3^2 + 44*Nc^2*u3^2)*
         G[0, 0, 0, 0, u3])/(Nc*s*(-1 + u3)^2) - 
       (I*Nc*(-4 + u3)*(-3 + 5*u3)*G[0, 0, 0, 1, u3])/(s*(-1 + u3)^2) - 
       (I*Nc*(-4 + u3)*(-3 + 5*u3)*G[0, 0, 1, 0, u3])/(s*(-1 + u3)^2) + 
       (I*(4*Nc^2 - 5*Nc^2*u3 + 4*u3^2 + Nc^2*u3^2)*G[0, 0, 1, 1, u3])/
        (Nc*s*(-1 + u3)^2) - (I*Nc*(12 - 29*u3 + 16*u3^2)*G[0, 1, 0, 0, u3])/
        (s*(-1 + u3)^2) + ((4*I)*Nc*G[0, 1, 0, 1, u3])/s + 
       ((4*I)*Nc*G[0, 1, 1, 0, u3])/s - (I*u3*(Nc^2 + 8*u3 + 7*Nc^2*u3)*
         G[0, 1, 1, 1, u3])/(Nc*s*(-1 + u3)^2) - 
       (I*Nc*(12 - 19*u3 + 11*u3^2)*G[1, 0, 0, 0, u3])/(s*(-1 + u3)^2) - 
       (I*Nc*(-5 + u3)*u3*G[1, 0, 0, 1, u3])/(s*(-1 + u3)^2) - 
       (I*Nc*(-5 + u3)*u3*G[1, 0, 1, 0, u3])/(s*(-1 + u3)^2) - 
       ((2*I)*(-2*Nc^2 + 3*Nc^2*u3 + 2*u3^2 + Nc^2*u3^2)*G[1, 0, 1, 1, u3])/
        (Nc*s*(-1 + u3)^2) - ((2*I)*Nc*u3*G[1, 1, 0, 0, u3])/(s*(-1 + u3)) + 
       (I*Nc*(-4 + 5*u3)*G[1, 1, 0, 1, u3])/(s*(-1 + u3)) + 
       (I*Nc*(-4 + 5*u3)*G[1, 1, 1, 0, u3])/(s*(-1 + u3)) + 
       (I*Nc*(4 + 3*u3)*G[1, 1, 1, 1, u3])/(s*(-1 + u3)) + 
       ((504*I - (176*I)*Nc - (256*I)*Nc^2 - (80*I)*Nc*Nf - 120*Nc^2*Pi + 
           12*Nc*Nf*Pi + (24*I)*Pi^2 + (66*I)*Nc^2*Pi^2 - (1008*I)*u3 + 
           (352*I)*Nc*u3 + (485*I)*Nc^2*u3 + (160*I)*Nc*Nf*u3 + 
           195*Nc^2*Pi*u3 - 24*Nc*Nf*Pi*u3 - (48*I)*Pi^2*u3 - 
           (147*I)*Nc^2*Pi^2*u3 + (504*I)*u3^2 - (176*I)*Nc*u3^2 - 
           (193*I)*Nc^2*u3^2 - (80*I)*Nc*Nf*u3^2 + 6*Nc^2*Pi*u3^2 + 
           12*Nc*Nf*Pi*u3^2 + (24*I)*Pi^2*u3^2 + (81*I)*Nc^2*Pi^2*u3^2 - 
           (108*I)*u3^3 + (72*I)*Nc^2*u3^3 + 72*Pi*u3^3 - 135*Nc^2*Pi*u3^3 + 
           (24*I)*Pi^2*u3^3 - (24*I)*Nc^2*Pi^2*u3^3 + (144*I)*u3^4 - 
           (144*I)*Nc^2*u3^4 - 36*Pi*u3^4 + 36*Nc^2*Pi*u3^4 - 
           (12*I)*Pi^2*u3^4 + (12*I)*Nc^2*Pi^2*u3^4)/(36*Nc*s*(-1 + u3)^2) + 
         ((120*I - (142*I)*Nc^2 + (16*I)*Nc*Nf - 24*Nc^2*Pi - (240*I)*u3 + 
            (284*I)*Nc^2*u3 - (32*I)*Nc*Nf*u3 + 30*Nc^2*Pi*u3 + 
            (120*I)*u3^2 - (139*I)*Nc^2*u3^2 + (16*I)*Nc*Nf*u3^2 - 
            (9*I)*Nc^2*u3^3)*G[0, u3])/(12*Nc*s*(-1 + u3)^2) - 
         ((I/12)*(40*Nc - 4*Nf - 89*Nc*u3 + 8*Nf*u3 + 58*Nc*u3^2 - 4*Nf*u3^2)*
           G[1, u3])/(s*(-1 + u3)^2) + ((I/2)*(4 + 23*Nc^2 - 8*u3 - 
            41*Nc^2*u3 + 4*u3^2 + 17*Nc^2*u3^2)*G[0, 0, u3])/
          (Nc*s*(-1 + u3)^2) - ((I/2)*Nc*(-4 + 7*u3)*G[0, 1, u3])/
          (s*(-1 + u3)) - ((I/2)*Nc*(-4 + 7*u3)*G[1, 0, u3])/(s*(-1 + u3)) + 
         ((I/2)*Nc*(-4 + 5*u3)*G[1, 1, u3])/(s*(-1 + u3)))*Log[mt2/t]^2 + 
       ((-40*I + (8*I)*Nc + (30*I)*Nc^2 + (80*I)*u3 - (16*I)*Nc*u3 - 
           (58*I)*Nc^2*u3 + 4*Nc^2*Pi*u3 - (40*I)*u3^2 + (8*I)*Nc*u3^2 + 
           (21*I)*Nc^2*u3^2 - 4*Nc^2*Pi*u3^2 - (8*I)*u3^3 + 
           (18*I)*Nc^2*u3^3 + (4*I)*u3^4 - (4*I)*Nc^2*u3^4)/
          (12*Nc*s*(-1 + u3)^2) - ((I/6)*(-4 - 15*Nc^2 + 4*u3 + 10*Nc^2*u3)*
           G[0, u3])/(Nc*s*(-1 + u3)) + ((I/3)*Nc*u3*G[1, u3])/(s*(-1 + u3)))*
        Log[mt2/t]^3 + ((I/24)*(-4 - 15*Nc^2 + 4*u3 + 10*Nc^2*u3)*
         Log[mt2/t]^4)/(Nc*s*(-1 + u3)) + 
       (G[1, u3]*((-80*I)*Nc^2 + (8*I)*Nc*Nf + (60*I)*Nc^2*Pi^2 + 
          (298*I)*Nc^2*u3 - (16*I)*Nc*Nf*u3 - (117*I)*Nc^2*Pi^2*u3 + 
          4*Nc^2*Pi^3*u3 - (122*I)*Nc^2*u3^2 + (8*I)*Nc*Nf*u3^2 - 
          48*Pi*u3^2 + 48*Nc^2*Pi*u3^2 + (8*I)*Pi^2*u3^2 + 
          (46*I)*Nc^2*Pi^2*u3^2 + 8*Pi^3*u3^2 - 4*Nc^2*Pi^3*u3^2 + 
          (24*I)*u3^3 - (120*I)*Nc^2*u3^3 + 48*Pi*u3^3 - 60*Nc^2*Pi*u3^3 + 
          (2*I)*Nc^2*Pi^2*u3^3 + (24*I)*Nc^2*u3*Zeta[3] + 
          (24*I)*Nc^2*u3^2*Zeta[3]))/(12*Nc*s*(-1 + u3)^2) + 
       (G[0, u3]*(792*I + (304*I)*Nc - (2656*I)*Nc^2 + (16*I)*Nc*Nf - 
          264*Nc^2*Pi + 12*Nc*Nf*Pi + (24*I)*Pi^2 + (360*I)*Nc^2*Pi^2 - 
          (1584*I)*u3 - (608*I)*Nc*u3 + (4916*I)*Nc^2*u3 - (32*I)*Nc*Nf*u3 + 
          582*Nc^2*Pi*u3 - 24*Nc*Nf*Pi*u3 - (48*I)*Pi^2*u3 - 
          (636*I)*Nc^2*Pi^2*u3 + 72*Nc^2*Pi^3*u3 + (792*I)*u3^2 + 
          (304*I)*Nc*u3^2 - (2404*I)*Nc^2*u3^2 + (16*I)*Nc*Nf*u3^2 - 
          282*Nc^2*Pi*u3^2 + 12*Nc*Nf*Pi*u3^2 + (24*I)*Pi^2*u3^2 + 
          (123*I)*Nc^2*Pi^2*u3^2 - 36*Nc^2*Pi^3*u3^2 + (252*I)*Nc^2*u3^3 + 
          108*Nc^2*Pi*u3^3 + (18*I)*Nc^2*Pi^2*u3^3 - (1152*I)*Zeta[3] + 
          (1368*I)*Nc^2*Zeta[3] + (2304*I)*u3*Zeta[3] - (2376*I)*Nc^2*u3*
           Zeta[3] - (1152*I)*u3^2*Zeta[3] + (1296*I)*Nc^2*u3^2*Zeta[3]))/
        (36*Nc*s*(-1 + u3)^2) + (4680*I - (2560*I)*Nc - (11090*I)*Nc^2 - 
         (400*I)*Nc*Nf - 600*Nc^2*Pi + 60*Nc*Nf*Pi - (30*I)*Pi^2 + 
         (1470*I)*Nc^2*Pi^2 + (16*I)*Pi^4 + (23*I)*Nc^2*Pi^4 - (9360*I)*u3 + 
         (5120*I)*Nc*u3 + (20695*I)*Nc^2*u3 + (800*I)*Nc*Nf*u3 + 
         615*Nc^2*Pi*u3 - 120*Nc*Nf*Pi*u3 + (60*I)*Pi^2*u3 - 
         (2730*I)*Nc^2*Pi^2*u3 + 30*Nc^2*Pi^3*u3 - (32*I)*Pi^4*u3 - 
         (21*I)*Nc^2*Pi^4*u3 + (4680*I)*u3^2 - (2560*I)*Nc*u3^2 - 
         (10415*I)*Nc^2*u3^2 - (400*I)*Nc*Nf*u3^2 - 780*Nc^2*Pi*u3^2 + 
         60*Nc*Nf*Pi*u3^2 - (30*I)*Pi^2*u3^2 + (1290*I)*Nc^2*Pi^2*u3^2 + 
         (16*I)*Pi^4*u3^2 - (32*I)*Nc^2*Pi^4*u3^2 - (4320*I)*u3^3 + 
         (5130*I)*Nc^2*u3^3 - 2160*Pi*u3^3 + 2655*Nc^2*Pi*u3^3 + 
         (840*I)*Pi^2*u3^3 - (870*I)*Nc^2*Pi^2*u3^3 + 180*Pi^3*u3^3 - 
         45*Nc^2*Pi^3*u3^3 - (46*I)*Pi^4*u3^3 + (46*I)*Nc^2*Pi^4*u3^3 + 
         (3780*I)*u3^4 - (3780*I)*Nc^2*u3^4 + 1980*Pi*u3^4 - 
         1980*Nc^2*Pi*u3^4 - (600*I)*Pi^2*u3^4 + (600*I)*Nc^2*Pi^2*u3^4 - 
         90*Pi^3*u3^4 + 60*Nc^2*Pi^3*u3^4 + (23*I)*Pi^4*u3^4 - 
         (23*I)*Nc^2*Pi^4*u3^4 + (1440*I)*Zeta[3] - (7380*I)*Nc^2*Zeta[3] - 
         (2880*I)*u3*Zeta[3] + (15120*I)*Nc^2*u3*Zeta[3] - 
         1980*Nc^2*Pi*u3*Zeta[3] + (1440*I)*u3^2*Zeta[3] - 
         (7110*I)*Nc^2*u3^2*Zeta[3] + 1080*Nc^2*Pi*u3^2*Zeta[3] + 
         (720*I)*u3^3*Zeta[3] - (450*I)*Nc^2*u3^3*Zeta[3] - 
         (360*I)*u3^4*Zeta[3] + (180*I)*Nc^2*u3^4*Zeta[3])/
        (90*Nc*s*(-1 + u3)^2) + Log[mt2/t]*
        (((-504*I + (140*I)*Nc + (334*I)*Nc^2 + (56*I)*Nc*Nf + 156*Nc^2*Pi - 
            12*Nc*Nf*Pi - (24*I)*Pi^2 - (66*I)*Nc^2*Pi^2 + (1008*I)*u3 - 
            (280*I)*Nc*u3 - (587*I)*Nc^2*u3 - (112*I)*Nc*Nf*u3 - 
            303*Nc^2*Pi*u3 + 24*Nc*Nf*Pi*u3 + (48*I)*Pi^2*u3 + 
            (129*I)*Nc^2*Pi^2*u3 - (504*I)*u3^2 + (140*I)*Nc*u3^2 + 
            (253*I)*Nc^2*u3^2 + (56*I)*Nc*Nf*u3^2 + 75*Nc^2*Pi*u3^2 - 
            12*Nc*Nf*Pi*u3^2 - (24*I)*Pi^2*u3^2 - (45*I)*Nc^2*Pi^2*u3^2 - 
            (18*I)*Nc^2*u3^3 + 9*Nc^2*Pi*u3^3)*G[0, u3])/
          (18*Nc*s*(-1 + u3)^2) + (((20*I)*Nc^2 - (2*I)*Nc*Nf - 
            (73*I)*Nc^2*u3 + (4*I)*Nc*Nf*u3 + (6*I)*Nc^2*Pi^2*u3 + 
            (35*I)*Nc^2*u3^2 - (2*I)*Nc*Nf*u3^2 - 12*Pi*u3^2 - 
            (4*I)*Pi^2*u3^2 - (2*I)*Nc^2*Pi^2*u3^2 - (12*I)*u3^3 + 
            (30*I)*Nc^2*u3^3 + 6*Nc^2*Pi*u3^3)*G[1, u3])/
          (6*Nc*s*(-1 + u3)^2) + ((-120*I - (24*I)*Nc + (170*I)*Nc^2 - 
            (32*I)*Nc*Nf + 48*Nc^2*Pi + (240*I)*u3 + (48*I)*Nc*u3 - 
            (334*I)*Nc^2*u3 + (64*I)*Nc*Nf*u3 - 84*Nc^2*Pi*u3 - 
            (120*I)*u3^2 - (24*I)*Nc*u3^2 + (179*I)*Nc^2*u3^2 - 
            (32*I)*Nc*Nf*u3^2 + 24*Nc^2*Pi*u3^2 + (6*I)*Nc^2*u3^3)*
           G[0, 0, u3])/(6*Nc*s*(-1 + u3)^2) - 
         (((-52*I)*Nc^2 + (4*I)*Nc*Nf + (113*I)*Nc^2*u3 - (8*I)*Nc*Nf*u3 - 
            (67*I)*Nc^2*u3^2 + (4*I)*Nc*Nf*u3^2 + 24*Pi*u3^2 + 
            12*Nc^2*Pi*u3^2)*G[0, 1, u3])/(6*Nc*s*(-1 + u3)^2) + 
         ((I/6)*(52*Nc - 4*Nf - 113*Nc*u3 + 8*Nf*u3 + 67*Nc*u3^2 - 4*Nf*u3^2)*
           G[1, 0, u3])/(s*(-1 + u3)^2) + 
         (((-4*I)*Nc^2 + (8*I)*Nc^2*u3 - 4*Nc^2*Pi*u3 + (4*I)*u3^2 - 
            (3*I)*Nc^2*u3^2 + 4*Nc^2*Pi*u3^2 - (2*I)*Nc^2*u3^3)*G[1, 1, u3])/
          (2*Nc*s*(-1 + u3)^2) - (I*(4 + 39*Nc^2 - 8*u3 - 73*Nc^2*u3 + 
            4*u3^2 + 29*Nc^2*u3^2)*G[0, 0, 0, u3])/(Nc*s*(-1 + u3)^2) + 
         ((2*I)*Nc*(4 - 9*u3 + 4*u3^2)*G[0, 0, 1, u3])/(s*(-1 + u3)^2) + 
         ((2*I)*Nc*(4 - 9*u3 + 4*u3^2)*G[0, 1, 0, u3])/(s*(-1 + u3)^2) + 
         (I*(-4*Nc^2 + 7*Nc^2*u3 + 4*u3^2 + Nc^2*u3^2)*G[0, 1, 1, u3])/
          (Nc*s*(-1 + u3)^2) + ((2*I)*Nc*(-4 + 5*u3)*G[1, 0, 0, u3])/
          (s*(-1 + u3)) - (I*Nc*(-4 + 3*u3)*G[1, 0, 1, u3])/(s*(-1 + u3)) - 
         (I*Nc*(-4 + 3*u3)*G[1, 1, 0, u3])/(s*(-1 + u3)) - 
         ((4*I)*Nc*u3*G[1, 1, 1, u3])/(s*(-1 + u3)) - 
         (792*I + (160*I)*Nc - (2344*I)*Nc^2 - (80*I)*Nc*Nf - 120*Nc^2*Pi + 
           12*Nc*Nf*Pi + (24*I)*Pi^2 + (360*I)*Nc^2*Pi^2 - (1584*I)*u3 - 
           (320*I)*Nc*u3 + (4472*I)*Nc^2*u3 + (160*I)*Nc*Nf*u3 + 
           150*Nc^2*Pi*u3 - 24*Nc*Nf*Pi*u3 - (48*I)*Pi^2*u3 - 
           (648*I)*Nc^2*Pi^2*u3 + 48*Nc^2*Pi^3*u3 + (792*I)*u3^2 + 
           (160*I)*Nc*u3^2 - (2290*I)*Nc^2*u3^2 - (80*I)*Nc*Nf*u3^2 - 
           66*Nc^2*Pi*u3^2 + 12*Nc*Nf*Pi*u3^2 + (24*I)*Pi^2*u3^2 + 
           (237*I)*Nc^2*Pi^2*u3^2 - 12*Nc^2*Pi^3*u3^2 - (792*I)*u3^3 + 
           (954*I)*Nc^2*u3^3 - 288*Pi*u3^3 + 288*Nc^2*Pi*u3^3 + 
           (48*I)*Pi^2*u3^3 + 48*Pi^3*u3^3 - 48*Nc^2*Pi^3*u3^3 + 
           (792*I)*u3^4 - (792*I)*Nc^2*u3^4 + 288*Pi*u3^4 - 
           288*Nc^2*Pi*u3^4 - (24*I)*Pi^2*u3^4 + (24*I)*Nc^2*Pi^2*u3^4 - 
           24*Pi^3*u3^4 + 24*Nc^2*Pi^3*u3^4 - (1152*I)*Zeta[3] + 
           (1368*I)*Nc^2*Zeta[3] + (2304*I)*u3*Zeta[3] - (2376*I)*Nc^2*u3*
            Zeta[3] - (1152*I)*u3^2*Zeta[3] + (1224*I)*Nc^2*u3^2*Zeta[3])/
          (36*Nc*s*(-1 + u3)^2)))


==> anc/OmegaNfp1_region4a.txt <==
(* Two-loop amplitudes for processes gg->Hg, qg->Hq and qqb->Hg at large Higgs transverse momentum
   K. Kudashkin, K. Melnikov, C. Wever
   Mathematica readable files for the finite remainder of the 
   Helicity Amplitudes defined in formulas (4.12) and (4.13), 
   in the scattering kinematics u>0, s,t<0 (region 4a+).
   For definitions of the regions see Section 4.1, formulas (4.1.1 - 4.1.3).
   As explained in the text, we renormalize alpha_s in the MSbar scheme
   with Nf+1 active flavours, and mt in the pole mass scheme.
   mt2 = m_t^2
   u4 = -s/u
   Nc = 3 is the number of colors
   Nf = 5 is the number of massless quarks (up,down,charm,strange,bottom) *)

OmegapppHtogggat1lr4aNfp1 = mt2*((4*Pi^2)/s + ((4*I)*Pi*G[0, u4])/s + 
      ((4*I)*Pi*G[1, u4])/s + (4*G[0, 0, u4])/s - (4*G[0, 1, u4])/s - 
      (4*G[1, 0, u4])/s + (4*G[1, 1, u4])/s + 
      (((-4*I)*Pi)/s + (4*G[0, u4])/s + (4*G[1, u4])/s)*Log[mt2/u] - 
      (6*Log[mt2/u]^2)/s)
 
OmegapmpHtogggat1lr4aNfp1 = 
    -((12 - 24*u4 + 24*u4^2 + (8*I)*Pi*u4^2 - Pi^2*u4^2 - 12*u4^3 - 
        (4*I)*Pi*u4^3 + Pi^2*u4^3)/(-1 + u4)^2) + 
     ((-4 + 12*u4 + I*Pi*u4 - 8*u4^2 + (2*I)*Pi*u4^2 + I*Pi*u4^3)*G[0, u4])/
      (-1 + u4)^3 - (I*Pi*u4*G[1, u4])/(-1 + u4) - 
     ((-2 + 5*u4 - 8*u4^2 + u4^3)*G[0, 0, u4])/(-1 + u4)^3 + 
     (u4*G[0, 1, u4])/(-1 + u4) + (u4*G[1, 0, u4])/(-1 + u4) - 
     (u4*G[1, 1, u4])/(-1 + u4) + 
     ((4 - 4*u4 - I*Pi*u4 + 4*u4^2 + (2*I)*Pi*u4^2)/(-1 + u4) + 
       ((-2 + u4)*G[0, u4])/(-1 + u4) - (u4*G[1, u4])/(-1 + u4))*Log[mt2/u] + 
     ((2 - u4 + 2*u4^2)*Log[mt2/u]^2)/(2*(-1 + u4)) + 
     mt2*((2*(-4 + 8*u4 + I*Pi*u4 - 4*u4^2 + I*Pi*u4^2 + Pi^2*u4^2 + 8*u4^3 - 
          (5*I)*Pi*u4^3 - 4*Pi^2*u4^3 - 4*u4^4 + (2*I)*Pi*u4^4 + 
          2*Pi^2*u4^4))/(s*(-1 + u4)^2) + 
       (2*(-2 + 5*u4 - I*Pi*u4 - u4^2 + (4*I)*Pi*u4^2 - u4^3 - I*Pi*u4^3)*
         G[0, u4])/(s*(-1 + u4)^2) + (2*u4*(1 + u4 - (2*I)*Pi*u4 + u4^2 + 
          I*Pi*u4^2)*G[1, u4])/(s*(-1 + u4)^2) - 
       (4*(2 - 4*u4 + u4^2)*G[0, 0, u4])/(s*(-1 + u4)^2) + 
       (2*u4*(-1 + 2*u4)*G[0, 1, u4])/(s*(-1 + u4)^2) + 
       (2*u4*(-1 + 2*u4)*G[1, 0, u4])/(s*(-1 + u4)^2) - 
       (4*u4^2*G[1, 1, u4])/(s*(-1 + u4)^2) + 
       ((2*(2 - 5*u4 + I*Pi*u4 + u4^2 - (4*I)*Pi*u4^2 - 5*u4^3 + 
            (8*I)*Pi*u4^3 + 2*u4^4 - (4*I)*Pi*u4^4))/(s*(-1 + u4)^2) - 
         (2*(-4 + 8*u4 - 4*u4^2 + u4^3)*G[0, u4])/(s*(-1 + u4)^2) + 
         (2*u4*G[1, u4])/s)*Log[mt2/u] - 
       (2*(2 - 4*u4 + 3*u4^2 - 4*u4^3 + 2*u4^4)*Log[mt2/u]^2)/(s*(-1 + u4)^2))
 
OmegamppHtoqqbargat1lr4aNfp1 = 12*I - (4*I)*G[0, u4] + (2*I)*G[0, 0, u4] + 
     (4*I - (2*I)*G[0, u4])*Log[mt2/u] + I*Log[mt2/u]^2 + 
     mt2*((8*I)/s + ((4*I)*G[0, u4])/s + ((8*I)*G[0, 0, u4])/s + 
       ((-4*I)/s - ((8*I)*G[0, u4])/s)*Log[mt2/u] + ((4*I)*Log[mt2/u]^2)/s)
 
OmegapppHtogggat2lr4aNfp1 = (-12*Nc + 12*Nc^2 - 12*Nc*Nf + 24*Nc*u4 - 
       24*Nc^2*u4 + 24*Nc*Nf*u4 - (12*I)*Pi*u4 + (24*I)*Nc^2*Pi*u4 - 
       36*Nc*u4^2 + 36*Nc^2*u4^2 - 36*Nc*Nf*u4^2 + (12*I)*Pi*u4^2 - 
       (4*I)*Nc*Pi*u4^2 - (20*I)*Nc^2*Pi*u4^2 - (4*I)*Nc*Nf*Pi*u4^2 - 
       6*Pi^2*u4^2 + Nc*Pi^2*u4^2 + 11*Nc^2*Pi^2*u4^2 + Nc*Nf*Pi^2*u4^2 + 
       24*Nc*u4^3 - 24*Nc^2*u4^3 + 24*Nc*Nf*u4^3 + (8*I)*Nc*Pi*u4^3 - 
       (8*I)*Nc^2*Pi*u4^3 + (8*I)*Nc*Nf*Pi*u4^3 + 12*Pi^2*u4^3 - 
       2*Nc*Pi^2*u4^3 - 22*Nc^2*Pi^2*u4^3 - 2*Nc*Nf*Pi^2*u4^3 - 12*Nc*u4^4 + 
       12*Nc^2*u4^4 - 12*Nc*Nf*u4^4 - (4*I)*Nc*Pi*u4^4 + (4*I)*Nc^2*Pi*u4^4 - 
       (4*I)*Nc*Nf*Pi*u4^4 - 6*Pi^2*u4^4 + Nc*Pi^2*u4^4 + 11*Nc^2*Pi^2*u4^4 + 
       Nc*Nf*Pi^2*u4^4)/(6*Nc*(-1 + u4)*u4^2) + 
     ((4*Nc - 4*Nc^2 + 4*Nc*Nf - 8*Nc*u4 + 8*Nc^2*u4 - 8*Nc*Nf*u4 + 
        (3*I)*Pi*u4 + (3*I)*Nc^2*Pi*u4 - 12*u4^2 + 4*Nc*u4^2 + 20*Nc^2*u4^2 + 
        4*Nc*Nf*u4^2 - (18*I)*Pi*u4^2 + (18*I)*Nc^2*Pi*u4^2 + 12*u4^3 - 
        24*Nc^2*u4^3 + (3*I)*Pi*u4^3 + (3*I)*Nc^2*Pi*u4^3)*G[0, u4])/
      (6*Nc*(-1 + u4)*u4^2) + (((-12*I)*Pi + (24*I)*Nc^2*Pi - 12*u4 + 
        24*Nc^2*u4 + (24*I)*Pi*u4 - (48*I)*Nc^2*Pi*u4 + 24*u4^2 + 4*Nc*u4^2 - 
        52*Nc^2*u4^2 + 4*Nc*Nf*u4^2 - (9*I)*Pi*u4^2 + (27*I)*Nc^2*Pi*u4^2 - 
        12*u4^3 + 24*Nc^2*u4^3 - (3*I)*Pi*u4^3 - (3*I)*Nc^2*Pi*u4^3)*
       G[1, u4])/(6*Nc*(-1 + u4)*u4^2) + 
     ((-Nc + Nc^2 - Nc*Nf + 2*Nc*u4 - 2*Nc^2*u4 + 2*Nc*Nf*u4 - 12*u4^2 - 
        Nc*u4^2 + 25*Nc^2*u4^2 - Nc*Nf*u4^2 + 12*u4^3 - 24*Nc^2*u4^3 - 
        6*u4^4 + 12*Nc^2*u4^4)*G[0, 0, u4])/(3*Nc*(-1 + u4)*u4^2) - 
     ((1 + Nc^2 + 4*u4 - 8*Nc^2*u4 - 4*u4^2 + 8*Nc^2*u4^2)*G[0, 1, u4])/
      (2*Nc*u4) - ((1 + Nc^2 + 4*u4 - 8*Nc^2*u4 - 4*u4^2 + 8*Nc^2*u4^2)*
       G[1, 0, u4])/(2*Nc*u4) + ((-6 + 12*Nc^2 + 12*u4 - 24*Nc^2*u4 - 
        12*u4^2 - Nc*u4^2 + 25*Nc^2*u4^2 - Nc*Nf*u4^2 + 12*u4^3 - 
        24*Nc^2*u4^3 - 6*u4^4 + 12*Nc^2*u4^4)*G[1, 1, u4])/
      (3*Nc*(-1 + u4)*u4^2) + 
     ((-4*Nc + 4*Nc^2 - 4*Nc*Nf + 8*Nc*u4 - 8*Nc^2*u4 + 8*Nc*Nf*u4 - 
         (3*I)*Pi*u4 - (3*I)*Nc^2*Pi*u4 - 12*Nc*u4^2 + 12*Nc^2*u4^2 - 
         12*Nc*Nf*u4^2 + (3*I)*Pi*u4^2 - (2*I)*Nc*Pi*u4^2 + 
         (5*I)*Nc^2*Pi*u4^2 - (2*I)*Nc*Nf*Pi*u4^2 + 8*Nc*u4^3 - 8*Nc^2*u4^3 + 
         8*Nc*Nf*u4^3 + (4*I)*Nc*Pi*u4^3 - (4*I)*Nc^2*Pi*u4^3 + 
         (4*I)*Nc*Nf*Pi*u4^3 - 4*Nc*u4^4 + 4*Nc^2*u4^4 - 4*Nc*Nf*u4^4 - 
         (2*I)*Nc*Pi*u4^4 + (2*I)*Nc^2*Pi*u4^4 - (2*I)*Nc*Nf*Pi*u4^4)/
        (6*Nc*(-1 + u4)*u4^2) + ((-2*Nc + 2*Nc^2 - 2*Nc*Nf + 2*Nc*u4 - 
          2*Nc^2*u4 + 2*Nc*Nf*u4 + 3*u4^2 + 3*Nc^2*u4^2)*G[0, u4])/
        (6*Nc*u4^2) - ((3 + 3*Nc^2 - 6*u4 - 2*Nc*u4 - 4*Nc^2*u4 - 
          2*Nc*Nf*u4 + 3*u4^2 + 3*Nc^2*u4^2)*G[1, u4])/(6*Nc*(-1 + u4)*u4))*
      Log[mt2/u] + ((-1 + Nc - Nf)*(1 - u4 + u4^2)^2*Log[mt2/u]^2)/
      (6*(-1 + u4)*u4^2) + 
     mt2*(((-448*Nc + 16*Nc^2 - 16*Nc*Nf + 896*Nc*u4 - 32*Nc^2*u4 + 
          32*Nc*Nf*u4 + 24*u4^2 - 448*Nc*u4^2 - 56*Nc^2*u4^2 - 
          16*Nc*Nf*u4^2 - (228*I)*Pi*u4^2 + (212*I)*Nc^2*Pi*u4^2 - 
          (8*I)*Nc*Nf*Pi*u4^2 - 32*Pi^2*u4^2 - 19*Nc^2*Pi^2*u4^2 - 24*u4^3 + 
          72*Nc^2*u4^3 + (264*I)*Pi*u4^3 - (236*I)*Nc^2*Pi*u4^3 + 
          (8*I)*Nc*Nf*Pi*u4^3 + 38*Pi^2*u4^3 + 19*Nc^2*Pi^2*u4^3 - 
          (36*I)*Pi*u4^4 + (24*I)*Nc^2*Pi*u4^4 - 4*Pi^2*u4^4)*G[0, 0, u4])/
        (12*Nc*s*(-1 + u4)*u4^2) + ((12 + 12*Nc^2 - 24*u4 + 72*Nc^2*u4 + 
          (240*I)*Pi*u4 - (60*I)*Nc^2*Pi*u4 - (24*I)*Nc*Nf*Pi*u4 - 
          14*Pi^2*u4 + 63*Nc^2*Pi^2*u4 + 24*u4^2 - 72*Nc^2*u4^2 - 
          (240*I)*Pi*u4^2 + (60*I)*Nc^2*Pi*u4^2 + (24*I)*Nc*Nf*Pi*u4^2 + 
          20*Pi^2*u4^2 - 63*Nc^2*Pi^2*u4^2 - (36*I)*Pi*u4^3 + 
          (24*I)*Nc^2*Pi*u4^3 - 4*Pi^2*u4^3)*G[0, 1, u4])/
        (12*Nc*s*(-1 + u4)*u4) + ((12 + 12*Nc^2 - (36*I)*Pi + 
          (24*I)*Nc^2*Pi + 2*Pi^2 - 24*u4 + 72*Nc^2*u4 + (348*I)*Pi*u4 - 
          (132*I)*Nc^2*Pi*u4 - (24*I)*Nc*Nf*Pi*u4 - 14*Pi^2*u4 + 
          63*Nc^2*Pi^2*u4 + 24*u4^2 - 72*Nc^2*u4^2 - (348*I)*Pi*u4^2 + 
          (132*I)*Nc^2*Pi*u4^2 + (24*I)*Nc*Nf*Pi*u4^2 + 8*Pi^2*u4^2 - 
          63*Nc^2*Pi^2*u4^2 + (36*I)*Pi*u4^3 - (24*I)*Nc^2*Pi*u4^3 + 
          4*Pi^2*u4^3)*G[1, 0, u4])/(12*Nc*s*(-1 + u4)*u4) + 
       ((-2*Pi^2 - 24*u4 + 72*Nc^2*u4 + (192*I)*Pi*u4 - (188*I)*Nc^2*Pi*u4 + 
          (8*I)*Nc*Nf*Pi*u4 + 34*Pi^2*u4 + 19*Nc^2*Pi^2*u4 + 48*u4^2 + 
          448*Nc*u4^2 - 160*Nc^2*u4^2 + 16*Nc*Nf*u4^2 - (348*I)*Pi*u4^2 + 
          (352*I)*Nc^2*Pi*u4^2 - (16*I)*Nc*Nf*Pi*u4^2 - 58*Pi^2*u4^2 - 
          38*Nc^2*Pi^2*u4^2 - 24*u4^3 + 72*Nc^2*u4^3 + (120*I)*Pi*u4^3 - 
          (140*I)*Nc^2*Pi*u4^3 + (8*I)*Nc*Nf*Pi*u4^3 + 22*Pi^2*u4^3 + 
          19*Nc^2*Pi^2*u4^3 + (36*I)*Pi*u4^4 - (24*I)*Nc^2*Pi*u4^4 + 
          4*Pi^2*u4^4)*G[1, 1, u4])/(12*Nc*s*(-1 + u4)^2*u4) + 
       ((48*Nc - 96*Nc*u4 + (6*I)*Pi*u4 - 112*u4^2 + 48*Nc*u4^2 + 
          106*Nc^2*u4^2 - 4*Nc*Nf*u4^2 - (2*I)*Pi*u4^2 - 
          (29*I)*Nc^2*Pi*u4^2 + 112*u4^3 - 106*Nc^2*u4^3 + 4*Nc*Nf*u4^3 - 
          (6*I)*Pi*u4^3 + (29*I)*Nc^2*Pi*u4^3 - 6*u4^4 + 4*Nc^2*u4^4 + 
          (2*I)*Pi*u4^4)*G[0, 0, 0, u4])/(2*Nc*s*(-1 + u4)*u4^2) + 
       ((114 - 106*Nc^2 + 4*Nc*Nf + (15*I)*Nc^2*Pi - 96*u4 + 94*Nc^2*u4 - 
          4*Nc*Nf*u4 - (15*I)*Nc^2*Pi*u4)*G[0, 0, 1, u4])/
        (6*Nc*s*(-1 + u4)) + ((114 - 106*Nc^2 + 4*Nc*Nf + (15*I)*Nc^2*Pi - 
          96*u4 + 94*Nc^2*u4 - 4*Nc*Nf*u4 - (15*I)*Nc^2*Pi*u4)*
         G[0, 1, 0, u4])/(6*Nc*s*(-1 + u4)) + 
       ((78 - 82*Nc^2 + 4*Nc*Nf + (15*I)*Nc^2*Pi - 96*u4 + 94*Nc^2*u4 - 
          4*Nc*Nf*u4 - (12*I)*Pi*u4 - (15*I)*Nc^2*Pi*u4 - 18*u4^2 + 
          12*Nc^2*u4^2 + (6*I)*Pi*u4^2)*G[0, 1, 1, u4])/(6*Nc*s*(-1 + u4)) - 
       ((-36 + 24*Nc^2 - (6*I)*Pi + 132*u4 - 118*Nc^2*u4 + 4*Nc*Nf*u4 + 
          (15*I)*Nc^2*Pi*u4 - 18*u4^2 + 12*Nc^2*u4^2 + (6*I)*Pi*u4^2)*
         G[1, 0, 0, u4])/(6*Nc*s*u4) + 
       ((-18 + 12*Nc^2 - 96*u4 + 94*Nc^2*u4 - 4*Nc*Nf*u4 - (15*I)*Nc^2*Pi*u4)*
         G[1, 0, 1, u4])/(6*Nc*s*u4) + 
       ((-18 + 12*Nc^2 - 96*u4 + 94*Nc^2*u4 - 4*Nc*Nf*u4 - (15*I)*Nc^2*Pi*u4)*
         G[1, 1, 0, u4])/(6*Nc*s*u4) - 
       ((-6 + 4*Nc^2 - 88*u4 + 90*Nc^2*u4 - 4*Nc*Nf*u4 + (8*I)*Pi*u4 - 
          (29*I)*Nc^2*Pi*u4 + 188*u4^2 + 48*Nc*u4^2 - 188*Nc^2*u4^2 + 
          8*Nc*Nf*u4^2 - (8*I)*Pi*u4^2 + (58*I)*Nc^2*Pi*u4^2 - 88*u4^3 + 
          90*Nc^2*u4^3 - 4*Nc*Nf*u4^3 - (2*I)*Pi*u4^3 - (29*I)*Nc^2*Pi*u4^3 - 
          6*u4^4 + 4*Nc^2*u4^4 + (2*I)*Pi*u4^4)*G[1, 1, 1, u4])/
        (2*Nc*s*(-1 + u4)^2*u4) + ((-12*Nc + 24*Nc*u4 - u4^2 - 12*Nc*u4^2 - 
          28*Nc^2*u4^2 + u4^3 + 28*Nc^2*u4^3 + u4^4)*G[0, 0, 0, 0, u4])/
        (Nc*s*(-1 + u4)*u4^2) - ((-6 + 16*u4 - 29*Nc^2*u4 - 8*u4^2 + 
          29*Nc^2*u4^2)*G[0, 0, 0, 1, u4])/(2*Nc*s*(-1 + u4)*u4) - 
       ((-6 + 16*u4 - 29*Nc^2*u4 - 8*u4^2 + 29*Nc^2*u4^2)*G[0, 0, 1, 0, u4])/
        (2*Nc*s*(-1 + u4)*u4) + ((7 - 10*Nc^2 - 6*u4 + 10*Nc^2*u4)*
         G[0, 0, 1, 1, u4])/(Nc*s*(-1 + u4)) - 
       ((-6 + 16*u4 - 29*Nc^2*u4 - 8*u4^2 + 29*Nc^2*u4^2)*G[0, 1, 0, 0, u4])/
        (2*Nc*s*(-1 + u4)*u4) + ((7 - 10*Nc^2 - 6*u4 + 10*Nc^2*u4)*
         G[0, 1, 0, 1, u4])/(Nc*s*(-1 + u4)) + 
       ((7 - 10*Nc^2 - 6*u4 + 10*Nc^2*u4)*G[0, 1, 1, 0, u4])/
        (Nc*s*(-1 + u4)) - ((4 - 29*Nc^2 - 4*u4 + 29*Nc^2*u4 - 2*u4^2)*
         G[0, 1, 1, 1, u4])/(2*Nc*s*(-1 + u4)) - 
       ((2 - 8*u4 + 29*Nc^2*u4 + 2*u4^2)*G[1, 0, 0, 0, u4])/(2*Nc*s*u4) + 
       ((-1 - 6*u4 + 10*Nc^2*u4)*G[1, 0, 0, 1, u4])/(Nc*s*u4) + 
       ((-1 - 6*u4 + 10*Nc^2*u4)*G[1, 0, 1, 0, u4])/(Nc*s*u4) - 
       ((2 - 29*Nc^2*u4 - 8*u4^2 + 29*Nc^2*u4^2)*G[1, 0, 1, 1, u4])/
        (2*Nc*s*(-1 + u4)*u4) + ((-1 - 6*u4 + 10*Nc^2*u4)*G[1, 1, 0, 0, u4])/
        (Nc*s*u4) - ((2 - 29*Nc^2*u4 - 8*u4^2 + 29*Nc^2*u4^2)*
         G[1, 1, 0, 1, u4])/(2*Nc*s*(-1 + u4)*u4) - 
       ((2 - 29*Nc^2*u4 - 8*u4^2 + 29*Nc^2*u4^2)*G[1, 1, 1, 0, u4])/
        (2*Nc*s*(-1 + u4)*u4) + ((-1 + 5*u4 + 28*Nc^2*u4 - 8*u4^2 + 
          12*Nc*u4^2 - 56*Nc^2*u4^2 + 5*u4^3 + 28*Nc^2*u4^3 - u4^4)*
         G[1, 1, 1, 1, u4])/(Nc*s*(-1 + u4)^2*u4) + 
       (-(-448*Nc + 16*Nc^2 - 16*Nc*Nf + 1344*Nc*u4 - 48*Nc^2*u4 + 
            48*Nc*Nf*u4 - 1344*Nc*u4^2 + 336*Nc^2*u4^2 - 48*Nc*Nf*u4^2 - 
            (72*I)*Pi*u4^2 + (48*I)*Nc*Pi*u4^2 + (156*I)*Nc^2*Pi*u4^2 - 
            (24*I)*Nc*Nf*Pi*u4^2 - 48*Pi^2*u4^2 + 21*Nc^2*Pi^2*u4^2 + 
            448*Nc*u4^3 - 592*Nc^2*u4^3 + 16*Nc*Nf*u4^3 + (144*I)*Pi*u4^3 + 
            (192*I)*Nc*Pi*u4^3 - (312*I)*Nc^2*Pi*u4^3 + (48*I)*Nc*Nf*Pi*
             u4^3 + 96*Pi^2*u4^3 - 72*Nc*Pi^2*u4^3 - 42*Nc^2*Pi^2*u4^3 - 
            1344*Nc*u4^4 + 336*Nc^2*u4^4 - 48*Nc*Nf*u4^4 - (72*I)*Pi*u4^4 - 
            (816*I)*Nc*Pi*u4^4 + (156*I)*Nc^2*Pi*u4^4 - (24*I)*Nc*Nf*Pi*
             u4^4 - 48*Pi^2*u4^4 + 216*Nc*Pi^2*u4^4 + 21*Nc^2*Pi^2*u4^4 + 
            1344*Nc*u4^5 - 48*Nc^2*u4^5 + 48*Nc*Nf*u4^5 + (864*I)*Nc*Pi*
             u4^5 - 216*Nc*Pi^2*u4^5 - 448*Nc*u4^6 + 16*Nc^2*u4^6 - 
            16*Nc*Nf*u4^6 - (288*I)*Nc*Pi*u4^6 + 72*Nc*Pi^2*u4^6)/
          (24*Nc*s*(-1 + u4)^2*u4^2) + ((-48*Nc + 48*Nc*u4 - (6*I)*Pi*u4 - 
            12*u4^2 + 8*Nc*u4^2 + 26*Nc^2*u4^2 - 4*Nc*Nf*u4^2 + 
            (20*I)*Pi*u4^2 - (7*I)*Nc^2*Pi*u4^2 - (6*I)*Pi*u4^3)*G[0, u4])/
          (4*Nc*s*u4^2) + ((-12 + 8*Nc + 26*Nc^2 - 4*Nc*Nf + (8*I)*Pi - 
            (7*I)*Nc^2*Pi + 24*u4 - 64*Nc*u4 - 52*Nc^2*u4 + 8*Nc*Nf*u4 - 
            (16*I)*Pi*u4 + (14*I)*Nc^2*Pi*u4 - 12*u4^2 + 8*Nc*u4^2 + 
            26*Nc^2*u4^2 - 4*Nc*Nf*u4^2 + (2*I)*Pi*u4^2 - (7*I)*Nc^2*Pi*
             u4^2 + (6*I)*Pi*u4^3)*G[1, u4])/(4*Nc*s*(-1 + u4)^2) - 
         ((-12*Nc + 12*Nc*u4 - u4^2 + 5*Nc^2*u4^2)*G[0, 0, u4])/
          (2*Nc*s*u4^2) + ((6 + 8*u4 - 7*Nc^2*u4 - 8*u4^2 + 7*Nc^2*u4^2)*
           G[0, 1, u4])/(4*Nc*s*(-1 + u4)*u4) + 
         ((6 + 8*u4 - 7*Nc^2*u4 - 8*u4^2 + 7*Nc^2*u4^2)*G[1, 0, u4])/
          (4*Nc*s*(-1 + u4)*u4) - ((-1 + 5*Nc^2 + 2*u4 - 12*Nc*u4 - 
            10*Nc^2*u4 - u4^2 + 5*Nc^2*u4^2)*G[1, 1, u4])/
          (2*Nc*s*(-1 + u4)^2))*Log[mt2/u]^2 + 
       ((24*Nc - 72*Nc*u4 + (3*I)*Pi*u4 + 18*u4^2 + 54*Nc*u4^2 - 
           6*Nc^2*u4^2 - (19*I)*Pi*u4^2 + (2*I)*Nc^2*Pi*u4^2 - 36*u4^3 + 
           12*Nc*u4^3 + 12*Nc^2*u4^3 + (32*I)*Pi*u4^3 - (12*I)*Nc*Pi*u4^3 - 
           (4*I)*Nc^2*Pi*u4^3 + 18*u4^4 + 54*Nc*u4^4 - 6*Nc^2*u4^4 - 
           (16*I)*Pi*u4^4 + (36*I)*Nc*Pi*u4^4 + (2*I)*Nc^2*Pi*u4^4 - 
           72*Nc*u4^5 - (36*I)*Nc*Pi*u4^5 + 24*Nc*u4^6 + (12*I)*Nc*Pi*u4^6)/
          (6*Nc*s*(-1 + u4)^2*u4^2) - ((-12*Nc + 24*Nc*u4 + 16*u4^2 - 
            12*Nc*u4^2 - 2*Nc^2*u4^2 - 16*u4^3 + 2*Nc^2*u4^3 + 3*u4^4)*
           G[0, u4])/(6*Nc*s*(-1 + u4)*u4^2) - 
         ((-3 - 4*u4 + 2*Nc^2*u4 + 14*u4^2 + 12*Nc*u4^2 - 4*Nc^2*u4^2 - 
            4*u4^3 + 2*Nc^2*u4^3 - 3*u4^4)*G[1, u4])/(6*Nc*s*(-1 + u4)^2*u4))*
        Log[mt2/u]^3 + ((4*Nc - 12*Nc*u4 - 13*u4^2 + 12*Nc*u4^2 + 
          2*Nc^2*u4^2 + 26*u4^3 - 4*Nc*u4^3 - 4*Nc^2*u4^3 - 13*u4^4 + 
          12*Nc*u4^4 + 2*Nc^2*u4^4 - 12*Nc*u4^5 + 4*Nc*u4^6)*Log[mt2/u]^4)/
        (8*Nc*s*(-1 + u4)^2*u4^2) + (G[1, u4]*(12 + 12*Nc^2 + 18*Pi^2 - 
          12*Nc^2*Pi^2 + 48*u4 - 96*Nc^2*u4 - (24*I)*Pi*u4 + 
          (72*I)*Nc^2*Pi*u4 + 146*Pi^2*u4 - 194*Nc^2*Pi^2*u4 + 
          16*Nc*Nf*Pi^2*u4 - (4*I)*Pi^3*u4 + (19*I)*Nc^2*Pi^3*u4 - 120*u4^2 - 
          472*Nc*u4^2 + 160*Nc^2*u4^2 + 8*Nc*Nf*u4^2 + (48*I)*Pi*u4^2 - 
          (144*I)*Nc^2*Pi*u4^2 - 346*Pi^2*u4^2 + 424*Nc^2*Pi^2*u4^2 - 
          32*Nc*Nf*Pi^2*u4^2 + (2*I)*Pi^3*u4^2 - (38*I)*Nc^2*Pi^3*u4^2 + 
          48*u4^3 - 96*Nc^2*u4^3 - (36*I)*Pi*u4^3 + (60*I)*Nc^2*Pi*u4^3 + 
          182*Pi^2*u4^3 - 218*Nc^2*Pi^2*u4^3 + 16*Nc*Nf*Pi^2*u4^3 + 
          (8*I)*Pi^3*u4^3 + (19*I)*Nc^2*Pi^3*u4^3 + 12*u4^4 + 12*Nc^2*u4^4 + 
          (12*I)*Pi*u4^4 + (12*I)*Nc^2*Pi*u4^4 - (6*I)*Pi^3*u4^4 + 
          72*u4*Zeta[3] + 156*Nc^2*u4*Zeta[3] - 144*u4^2*Zeta[3] - 
          312*Nc^2*u4^2*Zeta[3] + 72*u4^3*Zeta[3] + 156*Nc^2*u4^3*Zeta[3]))/
        (12*Nc*s*(-1 + u4)^2*u4) + (G[0, u4]*(472*Nc + 8*Nc^2 - 8*Nc*Nf - 
          944*Nc*u4 - 16*Nc^2*u4 + 16*Nc*Nf*u4 + (12*I)*Pi*u4 + 
          (12*I)*Nc^2*Pi*u4 - 96*u4^2 + 472*Nc*u4^2 + 56*Nc^2*u4^2 - 
          8*Nc*Nf*u4^2 - (12*I)*Pi*u4^2 - (108*I)*Nc^2*Pi*u4^2 - 
          200*Pi^2*u4^2 + 230*Nc^2*Pi^2*u4^2 - 16*Nc*Nf*Pi^2*u4^2 + 
          (10*I)*Pi^3*u4^2 - (19*I)*Nc^2*Pi^3*u4^2 + 96*u4^3 - 48*Nc^2*u4^3 + 
          (12*I)*Pi*u4^3 + (108*I)*Nc^2*Pi*u4^3 + 182*Pi^2*u4^3 - 
          218*Nc^2*Pi^2*u4^3 + 16*Nc*Nf*Pi^2*u4^3 - (16*I)*Pi^3*u4^3 + 
          (19*I)*Nc^2*Pi^3*u4^3 - 12*u4^4 - 12*Nc^2*u4^4 - (12*I)*Pi*u4^4 - 
          (12*I)*Nc^2*Pi*u4^4 + (6*I)*Pi^3*u4^4 - 72*u4^2*Zeta[3] - 
          156*Nc^2*u4^2*Zeta[3] + 72*u4^3*Zeta[3] + 156*Nc^2*u4^3*Zeta[3]))/
        (12*Nc*s*(-1 + u4)*u4^2) + (17760*Nc - 480*Nc^2 + 480*Nc*Nf - 
         53280*Nc*u4 + 1440*Nc^2*u4 - 1440*Nc*Nf*u4 + (360*I)*Pi*u4 + 
         (360*I)*Nc^2*Pi*u4 + 6480*u4^2 + 53280*Nc*u4^2 - 7920*Nc^2*u4^2 + 
         1440*Nc*Nf*u4^2 - (3240*I)*Pi*u4^2 + (1080*I)*Nc^2*Pi*u4^2 - 
         180*Pi^2*u4^2 + 3060*Nc^2*Pi^2*u4^2 + (780*I)*Pi^3*u4^2 + 
         (540*I)*Nc^2*Pi^3*u4^2 - (240*I)*Nc*Nf*Pi^3*u4^2 - 71*Pi^4*u4^2 - 
         279*Nc^2*Pi^4*u4^2 - 12960*u4^3 - 17760*Nc*u4^3 + 13440*Nc^2*u4^3 - 
         480*Nc*Nf*u4^3 + (5760*I)*Pi*u4^3 - (14160*I)*Nc*Pi*u4^3 - 
         (3120*I)*Nc^2*Pi*u4^3 + (240*I)*Nc*Nf*Pi*u4^3 + 360*Pi^2*u4^3 + 
         6720*Nc*Pi^2*u4^3 - 6360*Nc^2*Pi^2*u4^3 + 240*Nc*Nf*Pi^2*u4^3 - 
         (1560*I)*Pi^3*u4^3 + (1440*I)*Nc*Pi^3*u4^3 - (1080*I)*Nc^2*Pi^3*
          u4^3 + (480*I)*Nc*Nf*Pi^3*u4^3 + 127*Pi^4*u4^3 - 180*Nc*Pi^4*u4^3 + 
         558*Nc^2*Pi^4*u4^3 + 6480*u4^4 + 53280*Nc*u4^4 - 7920*Nc^2*u4^4 + 
         1440*Nc*Nf*u4^4 - (2880*I)*Pi*u4^4 + (42480*I)*Nc*Pi*u4^4 + 
         (2160*I)*Nc^2*Pi*u4^4 - (720*I)*Nc*Nf*Pi*u4^4 - 180*Pi^2*u4^4 - 
         20160*Nc*Pi^2*u4^4 + 3780*Nc^2*Pi^2*u4^4 - 720*Nc*Nf*Pi^2*u4^4 + 
         (960*I)*Pi^3*u4^4 - (4320*I)*Nc*Pi^3*u4^4 + (420*I)*Nc^2*Pi^3*u4^4 - 
         (240*I)*Nc*Nf*Pi^3*u4^4 - 40*Pi^4*u4^4 + 540*Nc*Pi^4*u4^4 - 
         279*Nc^2*Pi^4*u4^4 - 53280*Nc*u4^5 + 1440*Nc^2*u4^5 - 
         1440*Nc*Nf*u4^5 - (42480*I)*Nc*Pi*u4^5 - (720*I)*Nc^2*Pi*u4^5 + 
         (720*I)*Nc*Nf*Pi*u4^5 + 20160*Nc*Pi^2*u4^5 - 720*Nc^2*Pi^2*u4^5 + 
         720*Nc*Nf*Pi^2*u4^5 - (180*I)*Pi^3*u4^5 + (4320*I)*Nc*Pi^3*u4^5 + 
         (120*I)*Nc^2*Pi^3*u4^5 - 16*Pi^4*u4^5 - 540*Nc*Pi^4*u4^5 + 
         17760*Nc*u4^6 - 480*Nc^2*u4^6 + 480*Nc*Nf*u4^6 + 
         (14160*I)*Nc*Pi*u4^6 + (240*I)*Nc^2*Pi*u4^6 - (240*I)*Nc*Nf*Pi*
          u4^6 - 6720*Nc*Pi^2*u4^6 + 240*Nc^2*Pi^2*u4^6 - 
         240*Nc*Nf*Pi^2*u4^6 - (1440*I)*Nc*Pi^3*u4^6 + 180*Nc*Pi^4*u4^6 - 
         23040*u4^2*Zeta[3] + 16920*Nc^2*u4^2*Zeta[3] - 
         (2160*I)*Pi*u4^2*Zeta[3] - (4680*I)*Nc^2*Pi*u4^2*Zeta[3] + 
         46080*u4^3*Zeta[3] - 33840*Nc^2*u4^3*Zeta[3] + 
         (3600*I)*Pi*u4^3*Zeta[3] + (9360*I)*Nc^2*Pi*u4^3*Zeta[3] - 
         24120*u4^4*Zeta[3] + 17640*Nc^2*u4^4*Zeta[3] - 
         (1080*I)*Pi*u4^4*Zeta[3] - (4680*I)*Nc^2*Pi*u4^4*Zeta[3] + 
         1080*u4^5*Zeta[3] - 720*Nc^2*u4^5*Zeta[3] - (360*I)*Pi*u4^5*Zeta[3])/
        (360*Nc*s*(-1 + u4)^2*u4^2) + Log[mt2/u]*
        (((448*Nc - 16*Nc^2 + 16*Nc*Nf - 896*Nc*u4 + 32*Nc^2*u4 - 
            32*Nc*Nf*u4 - 12*u4^2 + 448*Nc*u4^2 - 124*Nc^2*u4^2 + 
            16*Nc*Nf*u4^2 + (144*I)*Pi*u4^2 - (24*I)*Nc*Pi*u4^2 - 
            (184*I)*Nc^2*Pi*u4^2 + (16*I)*Nc*Nf*Pi*u4^2 + 48*Pi^2*u4^2 - 
            5*Nc^2*Pi^2*u4^2 + 12*u4^3 + 108*Nc^2*u4^3 - (144*I)*Pi*u4^3 + 
            (24*I)*Nc*Pi*u4^3 + (184*I)*Nc^2*Pi*u4^3 - (16*I)*Nc*Nf*Pi*u4^3 - 
            66*Pi^2*u4^3 + 5*Nc^2*Pi^2*u4^3 - 12*u4^4 - 12*Nc^2*u4^4 + 
            18*Pi^2*u4^4)*G[0, u4])/(12*Nc*s*(-1 + u4)*u4^2) + 
         ((12 + 12*Nc^2 - 36*u4 + 60*Nc^2*u4 - (144*I)*Pi*u4 + 
            (24*I)*Nc*Pi*u4 + (184*I)*Nc^2*Pi*u4 - (16*I)*Nc*Nf*Pi*u4 - 
            30*Pi^2*u4 + 5*Nc^2*Pi^2*u4 + 48*u4^2 - 448*Nc*u4^2 - 
            128*Nc^2*u4^2 - 16*Nc*Nf*u4^2 + (288*I)*Pi*u4^2 - 
            (48*I)*Nc*Pi*u4^2 - (368*I)*Nc^2*Pi*u4^2 + (32*I)*Nc*Nf*Pi*u4^2 + 
            42*Pi^2*u4^2 - 10*Nc^2*Pi^2*u4^2 - 36*u4^3 + 60*Nc^2*u4^3 - 
            (144*I)*Pi*u4^3 + (24*I)*Nc*Pi*u4^3 + (184*I)*Nc^2*Pi*u4^3 - 
            (16*I)*Nc*Nf*Pi*u4^3 + 6*Pi^2*u4^3 + 5*Nc^2*Pi^2*u4^3 + 12*u4^4 + 
            12*Nc^2*u4^4 - 18*Pi^2*u4^4)*G[1, u4])/(12*Nc*s*(-1 + u4)^2*u4) + 
         ((72*Nc - 72*Nc*u4 + (9*I)*Pi*u4 - 54*u4^2 + 6*Nc*u4^2 + 
            20*Nc^2*u4^2 + 4*Nc*Nf*u4^2 - (15*I)*Pi*u4^2 - 
            (6*I)*Nc^2*Pi*u4^2)*G[0, 0, u4])/(3*Nc*s*u4^2) + 
         ((72 - 12*Nc - 92*Nc^2 + 8*Nc*Nf + (45*I)*Nc^2*Pi)*G[0, 1, u4])/
          (6*Nc*s) + ((72 - 12*Nc - 92*Nc^2 + 8*Nc*Nf + (45*I)*Nc^2*Pi)*
           G[1, 0, u4])/(6*Nc*s) + ((-54 + 6*Nc + 20*Nc^2 + 4*Nc*Nf - 
            (6*I)*Pi - (6*I)*Nc^2*Pi + 108*u4 + 60*Nc*u4 - 40*Nc^2*u4 - 
            8*Nc*Nf*u4 + (21*I)*Pi*u4 + (12*I)*Nc^2*Pi*u4 - 54*u4^2 + 
            6*Nc*u4^2 + 20*Nc^2*u4^2 + 4*Nc*Nf*u4^2 - (15*I)*Pi*u4^2 - 
            (6*I)*Nc^2*Pi*u4^2)*G[1, 1, u4])/(3*Nc*s*(-1 + u4)^2) + 
         ((-12*Nc + 12*Nc*u4 - 8*u4^2 + Nc^2*u4^2)*G[0, 0, 0, u4])/
          (Nc*s*u4^2) + ((3 + 2*u4 + 2*Nc^2*u4)*G[0, 0, 1, u4])/(Nc*s*u4) + 
         ((3 + 2*u4 + 2*Nc^2*u4)*G[0, 1, 0, u4])/(Nc*s*u4) + 
         ((-5 - 2*Nc^2 + 2*u4 + 2*Nc^2*u4)*G[0, 1, 1, u4])/(Nc*s*(-1 + u4)) + 
         ((3 + 2*u4 + 2*Nc^2*u4)*G[1, 0, 0, u4])/(Nc*s*u4) + 
         ((-5 - 2*Nc^2 + 2*u4 + 2*Nc^2*u4)*G[1, 0, 1, u4])/(Nc*s*(-1 + u4)) + 
         ((-5 - 2*Nc^2 + 2*u4 + 2*Nc^2*u4)*G[1, 1, 0, u4])/(Nc*s*(-1 + u4)) + 
         ((-8 + Nc^2 + 16*u4 - 12*Nc*u4 - 2*Nc^2*u4 - 8*u4^2 + Nc^2*u4^2)*
           G[1, 1, 1, u4])/(Nc*s*(-1 + u4)^2) + (472*Nc + 8*Nc^2 - 8*Nc*Nf - 
           1416*Nc*u4 - 24*Nc^2*u4 + 24*Nc*Nf*u4 + (12*I)*Pi*u4 + 
           (12*I)*Nc^2*Pi*u4 - 252*u4^2 + 1416*Nc*u4^2 + 204*Nc^2*u4^2 - 
           24*Nc*Nf*u4^2 - (24*I)*Pi*u4^2 - (120*I)*Nc^2*Pi*u4^2 - 
           150*Pi^2*u4^2 + 24*Nc*Pi^2*u4^2 + 134*Nc^2*Pi^2*u4^2 - 
           8*Nc*Nf*Pi^2*u4^2 + (2*I)*Pi^3*u4^2 - (15*I)*Nc^2*Pi^3*u4^2 + 
           504*u4^3 - 472*Nc*u4^3 - 368*Nc^2*u4^3 + 8*Nc*Nf*u4^3 + 
           (24*I)*Pi*u4^3 - (448*I)*Nc*Pi*u4^3 + (232*I)*Nc^2*Pi*u4^3 - 
           (16*I)*Nc*Nf*Pi*u4^3 + 300*Pi^2*u4^3 + 96*Nc*Pi^2*u4^3 - 
           268*Nc^2*Pi^2*u4^3 + 16*Nc*Nf*Pi^2*u4^3 - (4*I)*Pi^3*u4^3 + 
           (24*I)*Nc*Pi^3*u4^3 + (30*I)*Nc^2*Pi^3*u4^3 - 252*u4^4 + 
           1416*Nc*u4^4 + 204*Nc^2*u4^4 - 24*Nc*Nf*u4^4 - (12*I)*Pi*u4^4 + 
           (1344*I)*Nc*Pi*u4^4 - (156*I)*Nc^2*Pi*u4^4 + (48*I)*Nc*Nf*Pi*
            u4^4 - 150*Pi^2*u4^4 - 408*Nc*Pi^2*u4^4 + 134*Nc^2*Pi^2*u4^4 - 
           8*Nc*Nf*Pi^2*u4^4 + (2*I)*Pi^3*u4^4 - (72*I)*Nc*Pi^3*u4^4 - 
           (15*I)*Nc^2*Pi^3*u4^4 - 1416*Nc*u4^5 - 24*Nc^2*u4^5 + 
           24*Nc*Nf*u4^5 - (1344*I)*Nc*Pi*u4^5 + (48*I)*Nc^2*Pi*u4^5 - 
           (48*I)*Nc*Nf*Pi*u4^5 + 432*Nc*Pi^2*u4^5 + (72*I)*Nc*Pi^3*u4^5 + 
           472*Nc*u4^6 + 8*Nc^2*u4^6 - 8*Nc*Nf*u4^6 + (448*I)*Nc*Pi*u4^6 - 
           (16*I)*Nc^2*Pi*u4^6 + (16*I)*Nc*Nf*Pi*u4^6 - 144*Nc*Pi^2*u4^6 - 
           (24*I)*Nc*Pi^3*u4^6 - 216*u4^2*Zeta[3] - 468*Nc^2*u4^2*Zeta[3] + 
           432*u4^3*Zeta[3] + 936*Nc^2*u4^3*Zeta[3] - 216*u4^4*Zeta[3] - 
           468*Nc^2*u4^4*Zeta[3])/(12*Nc*s*(-1 + u4)^2*u4^2)))
 
OmegapmpHtogggat2lr4aNfp1 = 
    -((60 - 220*Nc^2 + 16*Nc*Nf + (26*I)*Nc^2*Pi + (4*I)*Nc*Nf*Pi - 6*Pi^2 - 
         12*Nc^2*Pi^2 - 183*u4 + 645*Nc^2*u4 - 48*Nc*Nf*u4 + (3*I)*Pi*u4 + 
         (74*I)*Nc^2*Pi*u4 - (14*I)*Nc*Nf*Pi*u4 + 15*Pi^2*u4 + 
         16*Nc^2*Pi^2*u4 + 90*u4^2 - 866*Nc^2*u4^2 + 32*Nc*Nf*u4^2 - 
         (24*I)*Pi*u4^2 - (56*I)*Nc^2*Pi*u4^2 + (8*I)*Nc*Nf*Pi*u4^2 - 
         32*Pi^2*u4^2 - 43*Nc^2*Pi^2*u4^2 + 81*u4^3 + 477*Nc^2*u4^3 - 
         (27*I)*Pi*u4^3 + (144*I)*Nc^2*Pi*u4^3 - (6*I)*Nc*Nf*Pi*u4^3 - 
         2*Pi^2*u4^3 + 4*Nc^2*Pi^2*u4^3 - 48*u4^4 - 252*Nc^2*u4^4 - 
         (24*I)*Nc^2*Pi*u4^4 + 2*Nc^2*Pi^2*u4^4)*G[0, 0, u4])/
      (12*Nc*(-1 + u4)^3) - ((28*Nc^2 + 8*Nc*Nf - (12*I)*Pi - 
        (84*I)*Nc^2*Pi - 15*u4 - 171*Nc^2*u4 - 24*Nc*Nf*u4 - (6*I)*Pi*u4 + 
        (187*I)*Nc^2*Pi*u4 + (2*I)*Nc*Nf*Pi*u4 + 5*Pi^2*u4 - 
        10*Nc^2*Pi^2*u4 + 84*u4^2 + 440*Nc^2*u4^2 + 16*Nc*Nf*u4^2 + 
        (36*I)*Pi*u4^2 - (234*I)*Nc^2*Pi*u4^2 - (12*I)*Nc*Nf*Pi*u4^2 - 
        6*Pi^2*u4^2 + 10*Nc^2*Pi^2*u4^2 - 117*u4^3 - 477*Nc^2*u4^3 - 
        (18*I)*Pi*u4^3 + (175*I)*Nc^2*Pi*u4^3 + (2*I)*Nc*Nf*Pi*u4^3 + 
        Pi^2*u4^3 - 4*Nc^2*Pi^2*u4^3 + 48*u4^4 + 180*Nc^2*u4^4 + 
        4*Nc^2*Pi^2*u4^4)*G[0, 1, u4])/(12*Nc*(-1 + u4)^3) - 
     ((28*Nc^2 + 8*Nc*Nf - 6*Nc^2*Pi^2 - 15*u4 - 171*Nc^2*u4 - 24*Nc*Nf*u4 + 
        (18*I)*Pi*u4 - (125*I)*Nc^2*Pi*u4 + (2*I)*Nc*Nf*Pi*u4 + 6*Pi^2*u4 + 
        9*Nc^2*Pi^2*u4 + 84*u4^2 + 440*Nc^2*u4^2 + 16*Nc*Nf*u4^2 + 
        (12*I)*Pi*u4^2 + (150*I)*Nc^2*Pi*u4^2 - (12*I)*Nc*Nf*Pi*u4^2 - 
        12*Pi^2*u4^2 + 28*Nc^2*Pi^2*u4^2 - 117*u4^3 - 477*Nc^2*u4^3 + 
        (18*I)*Pi*u4^3 - (125*I)*Nc^2*Pi*u4^3 + (2*I)*Nc*Nf*Pi*u4^3 + 
        6*Pi^2*u4^3 - 11*Nc^2*Pi^2*u4^3 + 48*u4^4 + 180*Nc^2*u4^4 + 
        4*Nc^2*Pi^2*u4^4)*G[1, 0, u4])/(12*Nc*(-1 + u4)^3) - 
     ((-48 - 252*Nc^2 + (12*I)*Pi + (96*I)*Nc^2*Pi + 2*Nc^2*Pi^2 + 153*u4 + 
        909*Nc^2*u4 + (3*I)*Pi*u4 - (290*I)*Nc^2*Pi*u4 + (2*I)*Nc*Nf*Pi*u4 + 
        7*Pi^2*u4 - 10*Nc^2*Pi^2*u4 - 210*u4^2 - 4*Nc*u4^2 - 1310*Nc^2*u4^2 - 
        4*Nc*Nf*u4^2 - (42*I)*Pi*u4^2 + (268*I)*Nc^2*Pi*u4^2 - 
        (4*I)*Nc*Nf*Pi*u4^2 - 14*Pi^2*u4^2 + 16*Nc^2*Pi^2*u4^2 + 153*u4^3 + 
        909*Nc^2*u4^3 + (27*I)*Pi*u4^3 - (50*I)*Nc^2*Pi*u4^3 + 
        (2*I)*Nc*Nf*Pi*u4^3 + 7*Pi^2*u4^3 - 10*Nc^2*Pi^2*u4^3 - 48*u4^4 - 
        252*Nc^2*u4^4 - (24*I)*Nc^2*Pi*u4^4 + 2*Nc^2*Pi^2*u4^4)*G[1, 1, u4])/
      (12*Nc*(-1 + u4)^3) + ((6 - 76*Nc^2 + 4*Nc*Nf + (12*I)*Nc^2*Pi - 
        15*u4 + 226*Nc^2*u4 - 10*Nc*Nf*u4 - (4*I)*Pi*u4 - (26*I)*Nc^2*Pi*u4 + 
        34*u4^2 - 362*Nc^2*u4^2 + 16*Nc*Nf*u4^2 - (8*I)*Pi*u4^2 + 
        (30*I)*Nc^2*Pi*u4^2 + 15*u4^3 + 164*Nc^2*u4^3 - 2*Nc*Nf*u4^3 - 
        (4*I)*Pi*u4^3 + (12*I)*Nc^2*Pi*u4^3 - 8*u4^4 - 68*Nc^2*u4^4 - 
        (4*I)*Nc^2*Pi*u4^4)*G[0, 0, 0, u4])/(4*Nc*(-1 + u4)^3) + 
     ((26*Nc^2 + 4*Nc*Nf - 267*Nc^2*u4 - 6*Nc*Nf*u4 - (6*I)*Pi*u4 - 
        (12*I)*Nc^2*Pi*u4 + 352*Nc^2*u4^2 + 8*Nc*Nf*u4^2 + (36*I)*Pi*u4^2 + 
        (114*I)*Nc^2*Pi*u4^2 - 12*u4^3 - 251*Nc^2*u4^3 + 2*Nc*Nf*u4^3 - 
        (18*I)*Pi*u4^3 + (30*I)*Nc^2*Pi*u4^3 + 12*u4^4 + 96*Nc^2*u4^4)*
       G[0, 0, 1, u4])/(12*Nc*(-1 + u4)^3) + 
     ((26*Nc^2 + 4*Nc*Nf - 267*Nc^2*u4 - 6*Nc*Nf*u4 - (6*I)*Pi*u4 + 
        (24*I)*Nc^2*Pi*u4 + 352*Nc^2*u4^2 + 8*Nc*Nf*u4^2 + 
        (12*I)*Nc^2*Pi*u4^2 - 12*u4^3 - 251*Nc^2*u4^3 + 2*Nc*Nf*u4^3 + 
        (6*I)*Pi*u4^3 - (36*I)*Nc^2*Pi*u4^3 + 12*u4^4 + 96*Nc^2*u4^4)*
       G[0, 1, 0, u4])/(12*Nc*(-1 + u4)^3) + 
     ((-12 - 60*Nc^2 - 27*u4 + 2*Nc^2*u4 - 2*Nc*Nf*u4 - (6*I)*Pi*u4 + 
        15*u4^2 - 266*Nc^2*u4^2 + 2*Nc*Nf*u4^2 + (6*I)*Pi*u4^2 - 
        (12*I)*Nc^2*Pi*u4^2 + 12*Nc^2*u4^3 + (12*I)*Nc^2*Pi*u4^3)*
       G[0, 1, 1, u4])/(12*Nc*(-1 + u4)^2) + 
     ((26*Nc^2 + 4*Nc*Nf - (12*I)*Nc^2*Pi - 36*u4 + 33*Nc^2*u4 - 6*Nc*Nf*u4 + 
        (18*I)*Nc^2*Pi*u4 + 24*u4^2 - 32*Nc^2*u4^2 + 8*Nc*Nf*u4^2 + 
        (12*I)*Nc^2*Pi*u4^2 - 36*u4^3 + 61*Nc^2*u4^3 + 2*Nc*Nf*u4^3 - 
        (30*I)*Nc^2*Pi*u4^3 + 12*Nc^2*u4^4 + (12*I)*Nc^2*Pi*u4^4)*
       G[1, 0, 0, u4])/(12*Nc*(-1 + u4)^3) + 
     ((-24*Nc^2 + 27*u4 - 50*Nc^2*u4 + 2*Nc*Nf*u4 + (6*I)*Pi*u4 + 
        (12*I)*Nc^2*Pi*u4 - 42*u4^2 + 268*Nc^2*u4^2 - 4*Nc*Nf*u4^2 - 
        (12*I)*Pi*u4^2 + (24*I)*Nc^2*Pi*u4^2 + 3*u4^3 - 290*Nc^2*u4^3 + 
        2*Nc*Nf*u4^3 + (6*I)*Pi*u4^3 + (12*I)*Nc^2*Pi*u4^3 + 12*u4^4 + 
        96*Nc^2*u4^4)*G[1, 0, 1, u4])/(12*Nc*(-1 + u4)^3) + 
     ((-24*Nc^2 + 27*u4 - 98*Nc^2*u4 + 2*Nc*Nf*u4 + (18*I)*Nc^2*Pi*u4 + 
        12*u4^2 + 96*Nc^2*u4^2)*G[1, 1, 0, u4])/(12*Nc*(-1 + u4)) + 
     ((-8 - 68*Nc^2 - 18*u4 + 133*Nc^2*u4 - 2*Nc*Nf*u4 + (4*I)*Pi*u4 - 
        (10*I)*Nc^2*Pi*u4 - 8*u4^2 - 68*Nc^2*u4^2 - (4*I)*Nc^2*Pi*u4^2)*
       G[1, 1, 1, u4])/(4*Nc*(-1 + u4)) - 
     ((-2 - 24*Nc^2 + 11*u4 + 47*Nc^2*u4 - 10*u4^2 - 71*Nc^2*u4^2 + 4*u4^3 + 
        Nc^2*u4^3 + 2*Nc^2*u4^4)*G[0, 0, 0, 0, u4])/(2*Nc*(-1 + u4)^3) + 
     ((-6*Nc^2 + u4 + 11*Nc^2*u4 - 2*u4^2 - 41*Nc^2*u4^2 - u4^3 + 
        6*Nc^2*u4^3)*G[0, 0, 0, 1, u4])/(2*Nc*(-1 + u4)^3) + 
     ((-6*Nc^2 + u4 + 11*Nc^2*u4 - 2*u4^2 - 41*Nc^2*u4^2 - u4^3 + 
        6*Nc^2*u4^3)*G[0, 0, 1, 0, u4])/(2*Nc*(-1 + u4)^3) + 
     ((Nc^2 - 2*Nc^2*u4 + 2*u4^2 + 27*Nc^2*u4^2)*G[0, 0, 1, 1, u4])/
      (Nc*(-1 + u4)^3) + ((6*Nc^2 + 3*u4 - 17*Nc^2*u4 - u4^2 + Nc^2*u4^2)*
       G[0, 1, 0, 0, u4])/(2*Nc*(-1 + u4)^2) - 
     ((-Nc^2 - 2*u4 + 3*Nc^2*u4)*G[0, 1, 0, 1, u4])/(Nc*(-1 + u4)) - 
     ((-Nc^2 - 2*u4 + 3*Nc^2*u4)*G[0, 1, 1, 0, u4])/(Nc*(-1 + u4)) + 
     (u4*(-2 + 5*Nc^2 + 2*Nc^2*u4)*G[0, 1, 1, 1, u4])/(2*Nc*(-1 + u4)) + 
     ((-6*Nc^2 - 3*u4 + 18*Nc^2*u4 + 6*u4^2 - 24*Nc^2*u4^2 - 3*u4^3 + 
        2*Nc^2*u4^3 + 2*Nc^2*u4^4)*G[1, 0, 0, 0, u4])/(2*Nc*(-1 + u4)^3) - 
     (2*u4*(-1 + Nc^2 + 2*u4 - 4*Nc^2*u4 - u4^2 + Nc^2*u4^2)*
       G[1, 0, 0, 1, u4])/(Nc*(-1 + u4)^3) - 
     (2*u4*(-1 + Nc^2 + 2*u4 - 4*Nc^2*u4 - u4^2 + Nc^2*u4^2)*
       G[1, 0, 1, 0, u4])/(Nc*(-1 + u4)^3) + 
     ((2*Nc^2 - 2*u4 + 5*Nc^2*u4)*G[1, 0, 1, 1, u4])/(2*Nc*(-1 + u4)) - 
     (3*(-1 + Nc)*(1 + Nc)*u4*G[1, 1, 0, 0, u4])/(2*Nc*(-1 + u4)) + 
     ((2*Nc^2 - 2*u4 + 5*Nc^2*u4)*G[1, 1, 0, 1, u4])/(2*Nc*(-1 + u4)) + 
     ((2*Nc^2 - 2*u4 + 5*Nc^2*u4)*G[1, 1, 1, 0, u4])/(2*Nc*(-1 + u4)) - 
     ((2*Nc^2 + u4 + 11*Nc^2*u4 + 2*Nc^2*u4^2)*G[1, 1, 1, 1, u4])/
      (2*Nc*(-1 + u4)) + ((-60 + 48*Nc - 12*Nc^2 + (22*I)*Nc^2*Pi - 
         (4*I)*Nc*Nf*Pi + 6*Pi^2 + 12*Nc^2*Pi^2 + 183*u4 - 144*Nc*u4 + 
         51*Nc^2*u4 + (15*I)*Pi*u4 - (12*I)*Nc*Pi*u4 - (58*I)*Nc^2*Pi*u4 + 
         (10*I)*Nc*Nf*Pi*u4 - 17*Pi^2*u4 - 36*Nc^2*Pi^2*u4 - 246*u4^2 + 
         196*Nc*u4^2 - 82*Nc^2*u4^2 + 4*Nc*Nf*u4^2 - (36*I)*Pi*u4^2 + 
         (48*I)*Nc*Pi*u4^2 + (102*I)*Nc^2*Pi*u4^2 - (12*I)*Nc*Nf*Pi*u4^2 + 
         16*Pi^2*u4^2 + 42*Nc^2*Pi^2*u4^2 + 183*u4^3 - 144*Nc*u4^3 + 
         51*Nc^2*u4^3 + (39*I)*Pi*u4^3 - (60*I)*Nc*Pi*u4^3 - 
         (106*I)*Nc^2*Pi*u4^3 + (10*I)*Nc*Nf*Pi*u4^3 - 5*Pi^2*u4^3 - 
         24*Nc^2*Pi^2*u4^3 - 60*u4^4 + 48*Nc*u4^4 - 12*Nc^2*u4^4 - 
         (18*I)*Pi*u4^4 + (24*I)*Nc*Pi*u4^4 + (40*I)*Nc^2*Pi*u4^4 - 
         (4*I)*Nc*Nf*Pi*u4^4 + 6*Nc^2*Pi^2*u4^4)/(24*Nc*(-1 + u4)^3) + 
       ((18 - 24*Nc - 40*Nc^2 + 4*Nc*Nf + (12*I)*Nc^2*Pi - 39*u4 + 60*Nc*u4 + 
          106*Nc^2*u4 - 10*Nc*Nf*u4 + (6*I)*Pi*u4 - (18*I)*Nc^2*Pi*u4 + 
          36*u4^2 - 48*Nc*u4^2 - 102*Nc^2*u4^2 + 12*Nc*Nf*u4^2 + 
          (24*I)*Nc^2*Pi*u4^2 - 15*u4^3 + 12*Nc*u4^3 + 58*Nc^2*u4^3 - 
          10*Nc*Nf*u4^3 + (6*I)*Pi*u4^3 - (18*I)*Nc^2*Pi*u4^3 - 
          22*Nc^2*u4^4 + 4*Nc*Nf*u4^4 + (12*I)*Nc^2*Pi*u4^4)*G[0, u4])/
        (24*Nc*(-1 + u4)^3) + ((-22*Nc^2 + 4*Nc*Nf + 18*u4 - 12*Nc*u4 - 
          7*Nc^2*u4 - 2*Nc*Nf*u4 - (12*I)*Pi*u4 - (6*I)*Nc^2*Pi*u4 - 
          22*Nc^2*u4^2 + 4*Nc*Nf*u4^2 + (12*I)*Nc^2*Pi*u4^2)*G[1, u4])/
        (24*Nc*(-1 + u4)) + ((2 + 4*Nc^2 - 6*u4 - 7*Nc^2*u4 + 8*u4^2 + 
          6*Nc^2*u4^2 - 2*u4^3 - 3*Nc^2*u4^3 + 2*Nc^2*u4^4)*G[0, 0, u4])/
        (4*Nc*(-1 + u4)^3) + ((-2*Nc^2 + 2*u4 + Nc^2*u4)*G[0, 1, u4])/
        (4*Nc*(-1 + u4)) + ((-2*Nc^2 + 2*u4 + Nc^2*u4)*G[1, 0, u4])/
        (4*Nc*(-1 + u4)) + ((2*Nc^2 - 3*u4 - 3*Nc^2*u4 + 2*Nc^2*u4^2)*
         G[1, 1, u4])/(4*Nc*(-1 + u4)))*Log[mt2/u]^2 + 
     ((-3 + 6*Nc + 3*Nc^2 - 3*Nc*u4 - I*Pi*u4 + I*Nc^2*Pi*u4 - 3*u4^2 + 
         6*Nc*u4^2 + 3*Nc^2*u4^2 + (2*I)*Pi*u4^2)/(12*Nc*(-1 + u4)) - 
       ((2 - u4 + Nc^2*u4)*G[0, u4])/(12*Nc*(-1 + u4)) + 
       ((-1 + Nc)*(1 + Nc)*u4*G[1, u4])/(12*Nc*(-1 + u4)))*Log[mt2/u]^3 + 
     ((2 - u4 + Nc^2*u4 + 2*u4^2)*Log[mt2/u]^4)/(48*Nc*(-1 + u4)) + 
     (G[1, u4]*(-132*Nc^2 + 24*Nc*Nf + (48*I)*Pi + (180*I)*Nc^2*Pi - 6*Pi^2 - 
        54*Nc^2*Pi^2 + 96*u4 + 756*Nc^2*u4 - 72*Nc*Nf*u4 - (117*I)*Pi*u4 - 
        (477*I)*Nc^2*Pi*u4 - Pi^2*u4 + 230*Nc^2*Pi^2*u4 - 2*Nc*Nf*Pi^2*u4 + 
        (2*I)*Pi^3*u4 + I*Nc^2*Pi^3*u4 - 192*u4^2 - 8*Nc*u4^2 - 
        1240*Nc^2*u4^2 + 88*Nc*Nf*u4^2 + (84*I)*Pi*u4^2 + 
        (440*I)*Nc^2*Pi*u4^2 + (16*I)*Nc*Nf*Pi*u4^2 + 14*Pi^2*u4^2 - 
        359*Nc^2*Pi^2*u4^2 + 2*Nc*Nf*Pi^2*u4^2 - (4*I)*Pi^3*u4^2 + 96*u4^3 + 
        756*Nc^2*u4^3 - 72*Nc*Nf*u4^3 - (15*I)*Pi*u4^3 - 
        (171*I)*Nc^2*Pi*u4^3 - (24*I)*Nc*Nf*Pi*u4^3 - Pi^2*u4^3 + 
        244*Nc^2*Pi^2*u4^3 + 2*Nc*Nf*Pi^2*u4^3 + (2*I)*Pi^3*u4^3 + 
        (13*I)*Nc^2*Pi^3*u4^3 - 132*Nc^2*u4^4 + 24*Nc*Nf*u4^4 + 
        (28*I)*Nc^2*Pi*u4^4 + (8*I)*Nc*Nf*Pi*u4^4 - 6*Pi^2*u4^4 - 
        61*Nc^2*Pi^2*u4^4 - 2*Nc*Nf*Pi^2*u4^4 - (6*I)*Nc^2*Pi^3*u4^4 - 
        42*u4*Zeta[3] - 6*Nc^2*u4*Zeta[3] + 84*u4^2*Zeta[3] - 
        36*Nc^2*u4^2*Zeta[3] - 42*u4^3*Zeta[3] - 6*Nc^2*u4^3*Zeta[3]))/
      (12*Nc*(-1 + u4)^3) + (G[0, u4]*(144 - 36*Nc^2 + 24*Nc*Nf + 
        (28*I)*Nc^2*Pi + (8*I)*Nc*Nf*Pi - 4*Pi^2 - 20*Nc^2*Pi^2 - 432*u4 + 
        108*Nc^2*u4 - 72*Nc*Nf*u4 + (15*I)*Pi*u4 + (3*I)*Nc^2*Pi*u4 - 
        (24*I)*Nc*Nf*Pi*u4 + 15*Pi^2*u4 + 92*Nc^2*Pi^2*u4 + 2*Nc*Nf*Pi^2*u4 - 
        (6*I)*Nc^2*Pi^3*u4 + 384*u4^2 + 24*Nc^2*u4^2 + 96*Nc*Nf*u4^2 - 
        (30*I)*Pi*u4^2 + (154*I)*Nc^2*Pi*u4^2 + (32*I)*Nc*Nf*Pi*u4^2 + 
        15*Pi^2*u4^2 - 226*Nc^2*Pi^2*u4^2 + 2*Nc*Nf*Pi^2*u4^2 - 
        (19*I)*Nc^2*Pi^3*u4^2 - 96*u4^3 + 36*Nc^2*u4^3 - 72*Nc*Nf*u4^3 + 
        (15*I)*Pi*u4^3 + (3*I)*Nc^2*Pi*u4^3 - (24*I)*Nc*Nf*Pi*u4^3 + 
        4*Pi^2*u4^3 + 123*Nc^2*Pi^2*u4^3 + 6*Nc*Nf*Pi^2*u4^3 - I*Pi^3*u4^3 + 
        (14*I)*Nc^2*Pi^3*u4^3 - 132*Nc^2*u4^4 + 24*Nc*Nf*u4^4 + 
        (28*I)*Nc^2*Pi*u4^4 + (8*I)*Nc*Nf*Pi*u4^4 - 6*Pi^2*u4^4 - 
        61*Nc^2*Pi^2*u4^4 - 2*Nc*Nf*Pi^2*u4^4 - (6*I)*Nc^2*Pi^3*u4^4 - 
        96*Zeta[3] + 24*Nc^2*Zeta[3] + 270*u4*Zeta[3] - 192*Nc^2*u4*Zeta[3] - 
        228*u4^2*Zeta[3] + 18*Nc^2*u4^2*Zeta[3] + 42*u4^3*Zeta[3] + 
        18*Nc^2*u4^3*Zeta[3]))/(12*Nc*(-1 + u4)^3) - 
     (7200 + 21600*Nc^2 - (7920*I)*Nc^2*Pi + (1440*I)*Nc*Nf*Pi - 240*Pi^2 - 
       5160*Nc^2*Pi^2 - 52*Pi^4 - 56*Nc^2*Pi^4 - 21600*u4 - 64800*Nc^2*u4 - 
       (5760*I)*Pi*u4 + (2160*I)*Nc^2*Pi*u4 - (4320*I)*Nc*Nf*Pi*u4 + 
       1860*Pi^2*u4 + 22500*Nc^2*Pi^2*u4 + (120*I)*Pi^3*u4 + 
       (1560*I)*Nc^2*Pi^3*u4 + 73*Pi^4*u4 - 125*Nc^2*Pi^4*u4 + 28800*u4^2 - 
       1440*Nc*u4^2 + 87840*Nc^2*u4^2 - 1440*Nc*Nf*u4^2 + (23040*I)*Pi*u4^2 + 
       (1440*I)*Nc^2*Pi*u4^2 + (5760*I)*Nc*Nf*Pi*u4^2 - 7920*Pi^2*u4^2 - 
       28680*Nc^2*Pi^2*u4^2 - 960*Nc*Nf*Pi^2*u4^2 - (1080*I)*Pi^3*u4^2 - 
       (540*I)*Nc^2*Pi^3*u4^2 - (120*I)*Nc*Nf*Pi^3*u4^2 + 176*Pi^4*u4^2 - 
       314*Nc^2*Pi^4*u4^2 - 21600*u4^3 - 64800*Nc^2*u4^3 - 
       (25920*I)*Pi*u4^3 + (6480*I)*Nc^2*Pi*u4^3 - (4320*I)*Nc*Nf*Pi*u4^3 + 
       9780*Pi^2*u4^3 + 17460*Nc^2*Pi^2*u4^3 + 1440*Nc*Nf*Pi^2*u4^3 + 
       (900*I)*Pi^3*u4^3 + (60*I)*Nc^2*Pi^3*u4^3 + (240*I)*Nc*Nf*Pi^3*u4^3 - 
       307*Pi^4*u4^3 + 23*Nc^2*Pi^4*u4^3 + 7200*u4^4 + 21600*Nc^2*u4^4 + 
       (8640*I)*Pi*u4^4 - (2160*I)*Nc^2*Pi*u4^4 + (1440*I)*Nc*Nf*Pi*u4^4 - 
       3480*Pi^2*u4^4 - 6120*Nc^2*Pi^2*u4^4 - 480*Nc*Nf*Pi^2*u4^4 - 
       (420*I)*Pi^3*u4^4 + (360*I)*Nc^2*Pi^3*u4^4 - (120*I)*Nc*Nf*Pi^3*u4^4 + 
       98*Pi^4*u4^4 + 28*Nc^2*Pi^4*u4^4 - 11520*Zeta[3] + 
       15120*Nc^2*Zeta[3] + 33120*u4*Zeta[3] - 39600*Nc^2*u4*Zeta[3] + 
       (2160*I)*Pi*u4*Zeta[3] + (720*I)*Nc^2*Pi*u4*Zeta[3] - 
       40320*u4^2*Zeta[3] + 44640*Nc^2*u4^2*Zeta[3] - 
       (12960*I)*Pi*u4^2*Zeta[3] - (3240*I)*Nc^2*Pi*u4^2*Zeta[3] + 
       33840*u4^3*Zeta[3] - 38880*Nc^2*u4^3*Zeta[3] + 
       (15840*I)*Pi*u4^3*Zeta[3] - (13320*I)*Nc^2*Pi*u4^3*Zeta[3] - 
       12240*u4^4*Zeta[3] + 10080*Nc^2*u4^4*Zeta[3] - 
       (5760*I)*Pi*u4^4*Zeta[3] + (2160*I)*Nc^2*Pi*u4^4*Zeta[3])/
      (720*Nc*(-1 + u4)^3) + Log[mt2/u]*
      (-((-60 + 24*Nc + 32*Nc^2 - 8*Nc*Nf - (2*I)*Nc^2*Pi - (4*I)*Nc*Nf*Pi + 
           6*Pi^2 + 12*Nc^2*Pi^2 + 183*u4 - 72*Nc*u4 - 81*Nc^2*u4 + 
           24*Nc*Nf*u4 + (6*I)*Pi*u4 - (6*I)*Nc*Pi*u4 - (60*I)*Nc^2*Pi*u4 + 
           (12*I)*Nc*Nf*Pi*u4 - 16*Pi^2*u4 - 26*Nc^2*Pi^2*u4 - 144*u4^2 + 
           48*Nc*u4^2 + 8*Nc^2*u4^2 - 32*Nc*Nf*u4^2 + (36*I)*Pi*u4^2 - 
           (12*I)*Nc*Pi*u4^2 + (28*I)*Nc^2*Pi*u4^2 - (16*I)*Nc*Nf*Pi*u4^2 + 
           22*Pi^2*u4^2 + 30*Nc^2*Pi^2*u4^2 + 21*u4^3 - 3*Nc^2*u4^3 + 
           24*Nc*Nf*u4^3 + (6*I)*Pi*u4^3 - (6*I)*Nc*Pi*u4^3 - 
           (60*I)*Nc^2*Pi*u4^3 + (12*I)*Nc*Nf*Pi*u4^3 - 6*Pi^2*u4^3 - 
           22*Nc^2*Pi^2*u4^3 + 44*Nc^2*u4^4 - 8*Nc*Nf*u4^4 - 
           (2*I)*Nc^2*Pi*u4^4 - (4*I)*Nc*Nf*Pi*u4^4 + 12*Nc^2*Pi^2*u4^4)*
          G[0, u4])/(12*Nc*(-1 + u4)^3) - 
       ((44*Nc^2 - 8*Nc*Nf - (12*I)*Pi - (108*I)*Nc^2*Pi - 21*u4 - 
          261*Nc^2*u4 + 24*Nc*Nf*u4 + (15*I)*Pi*u4 + (6*I)*Nc*Pi*u4 + 
          (321*I)*Nc^2*Pi*u4 - 7*Pi^2*u4 - 6*Nc^2*Pi^2*u4 + 42*u4^2 + 
          4*Nc*u4^2 + 430*Nc^2*u4^2 - 28*Nc*Nf*u4^2 + (6*I)*Pi*u4^2 - 
          (12*I)*Nc*Pi*u4^2 - (320*I)*Nc^2*Pi*u4^2 - (4*I)*Nc*Nf*Pi*u4^2 + 
          14*Pi^2*u4^2 + 24*Nc^2*Pi^2*u4^2 - 21*u4^3 - 261*Nc^2*u4^3 + 
          24*Nc*Nf*u4^3 - (9*I)*Pi*u4^3 + (6*I)*Nc*Pi*u4^3 + 
          (109*I)*Nc^2*Pi*u4^3 + (8*I)*Nc*Nf*Pi*u4^3 - 7*Pi^2*u4^3 - 
          30*Nc^2*Pi^2*u4^3 + 44*Nc^2*u4^4 - 8*Nc*Nf*u4^4 - 
          (2*I)*Nc^2*Pi*u4^4 - (4*I)*Nc*Nf*Pi*u4^4 + 12*Nc^2*Pi^2*u4^4)*
         G[1, u4])/(12*Nc*(-1 + u4)^3) + 
       ((-9 + 6*Nc + 55*Nc^2 - 4*Nc*Nf - (12*I)*Nc^2*Pi + 21*u4 - 15*Nc*u4 - 
          160*Nc^2*u4 + 10*Nc*Nf*u4 + (21*I)*Nc^2*Pi*u4 - 39*u4^2 + 
          24*Nc*u4^2 + 263*Nc^2*u4^2 - 8*Nc*Nf*u4^2 - (9*I)*Nc^2*Pi*u4^2 - 
          3*u4^3 - 3*Nc*u4^3 - 176*Nc^2*u4^3 + 2*Nc*Nf*u4^3 - (3*I)*Pi*u4^3 - 
          (9*I)*Nc^2*Pi*u4^3 + 6*u4^4 + 66*Nc^2*u4^4 + (6*I)*Nc^2*Pi*u4^4)*
         G[0, 0, u4])/(6*Nc*(-1 + u4)^3) - 
       ((2*Nc^2 + 4*Nc*Nf + 9*u4 - 6*Nc*u4 - 105*Nc^2*u4 + (6*I)*Pi*u4 - 
          (6*I)*Nc^2*Pi*u4 + 12*u4^2 + 108*Nc^2*u4^2)*G[0, 1, u4])/
        (12*Nc*(-1 + u4)) - ((2*Nc^2 + 4*Nc*Nf + 9*u4 - 6*Nc*u4 - 
          105*Nc^2*u4 + (6*I)*Nc^2*Pi*u4 + 12*u4^2 + 108*Nc^2*u4^2)*
         G[1, 0, u4])/(12*Nc*(-1 + u4)) + 
       ((6 + 66*Nc^2 - 3*Nc*u4 - 85*Nc^2*u4 - 2*Nc*Nf*u4 + (3*I)*Pi*u4 - 
          (3*I)*Nc^2*Pi*u4 + 6*u4^2 + 66*Nc^2*u4^2 + (6*I)*Nc^2*Pi*u4^2)*
         G[1, 1, u4])/(6*Nc*(-1 + u4)) + 
       ((-2 - 12*Nc^2 + 8*u4 + 23*Nc^2*u4 - 12*u4^2 - 15*Nc^2*u4^2 + 3*u4^3 + 
          Nc^2*u4^3)*G[0, 0, 0, u4])/(2*Nc*(-1 + u4)^3) - 
       ((-4*Nc^2 + 2*u4 + Nc^2*u4)*G[0, 0, 1, u4])/(2*Nc*(-1 + u4)) - 
       ((-4*Nc^2 + 2*u4 + Nc^2*u4)*G[0, 1, 0, u4])/(2*Nc*(-1 + u4)) + 
       ((-2*Nc^2 - u4 + Nc^2*u4)*G[0, 1, 1, u4])/(2*Nc*(-1 + u4)) - 
       ((-4*Nc^2 + u4 + 3*Nc^2*u4)*G[1, 0, 0, u4])/(2*Nc*(-1 + u4)) + 
       ((-2*Nc^2 - u4 + Nc^2*u4)*G[1, 0, 1, u4])/(2*Nc*(-1 + u4)) + 
       ((-2*Nc^2 - u4 + Nc^2*u4)*G[1, 1, 0, u4])/(2*Nc*(-1 + u4)) + 
       ((5 + Nc^2)*u4*G[1, 1, 1, u4])/(2*Nc*(-1 + u4)) + 
       (-144 + 72*Nc - 96*Nc^2 + (44*I)*Nc^2*Pi - (8*I)*Nc*Nf*Pi + 4*Pi^2 + 
         20*Nc^2*Pi^2 + 432*u4 - 216*Nc*u4 + 288*Nc^2*u4 + (21*I)*Pi*u4 - 
         (3*I)*Nc^2*Pi*u4 + (24*I)*Nc*Nf*Pi*u4 - 15*Pi^2*u4 - 
         86*Nc^2*Pi^2*u4 - 2*Nc*Nf*Pi^2*u4 - (2*I)*Pi^3*u4 - 
         (2*I)*Nc^2*Pi^3*u4 - 576*u4^2 + 296*Nc*u4^2 - 392*Nc^2*u4^2 + 
         8*Nc*Nf*u4^2 - (144*I)*Pi*u4^2 + (48*I)*Nc*Pi*u4^2 + 
         (8*I)*Nc^2*Pi*u4^2 - (32*I)*Nc*Nf*Pi*u4^2 + 31*Pi^2*u4^2 - 
         6*Nc*Pi^2*u4^2 + 137*Nc^2*Pi^2*u4^2 + 8*Nc*Nf*Pi^2*u4^2 + 
         (8*I)*Pi^3*u4^2 + (10*I)*Nc^2*Pi^3*u4^2 + 432*u4^3 - 216*Nc*u4^3 + 
         288*Nc^2*u4^3 + (183*I)*Pi*u4^3 - (72*I)*Nc*Pi*u4^3 - 
         (81*I)*Nc^2*Pi*u4^3 + (24*I)*Nc*Nf*Pi*u4^3 - 39*Pi^2*u4^3 + 
         12*Nc*Pi^2*u4^3 - 102*Nc^2*Pi^2*u4^3 - 10*Nc*Nf*Pi^2*u4^3 - 
         (10*I)*Pi^3*u4^3 - (14*I)*Nc^2*Pi^3*u4^3 - 144*u4^4 + 72*Nc*u4^4 - 
         96*Nc^2*u4^4 - (60*I)*Pi*u4^4 + (24*I)*Nc*Pi*u4^4 + 
         (32*I)*Nc^2*Pi*u4^4 - (8*I)*Nc*Nf*Pi*u4^4 + 19*Pi^2*u4^4 - 
         6*Nc*Pi^2*u4^4 + 31*Nc^2*Pi^2*u4^4 + 4*Nc*Nf*Pi^2*u4^4 + 
         (4*I)*Pi^3*u4^4 + (6*I)*Nc^2*Pi^3*u4^4 + 96*Zeta[3] - 
         24*Nc^2*Zeta[3] - 246*u4*Zeta[3] + 144*Nc^2*u4*Zeta[3] + 
         300*u4^2*Zeta[3] - 240*Nc^2*u4^2*Zeta[3] - 246*u4^3*Zeta[3] + 
         144*Nc^2*u4^3*Zeta[3] + 96*u4^4*Zeta[3] - 24*Nc^2*u4^4*Zeta[3])/
        (12*Nc*(-1 + u4)^3)) + 
     mt2*(((144 - 376*Nc^2 + 16*Nc*Nf + (136*I)*Nc^2*Pi - (16*I)*Nc*Nf*Pi + 
          16*Pi^2 + 44*Nc^2*Pi^2 - 522*u4 + 1100*Nc^2*u4 - 56*Nc*Nf*u4 + 
          (36*I)*Pi*u4 - (584*I)*Nc^2*Pi*u4 + (56*I)*Nc*Nf*Pi*u4 - 
          23*Pi^2*u4 - 121*Nc^2*Pi^2*u4 + 216*u4^2 - 726*Nc^2*u4^2 + 
          48*Nc*Nf*u4^2 - (294*I)*Pi*u4^2 + (944*I)*Nc^2*Pi*u4^2 - 
          (80*I)*Nc*Nf*Pi*u4^2 + Pi^2*u4^2 + 38*Nc^2*Pi^2*u4^2 + 162*u4^3 - 
          162*Nc^2*u4^3 + (420*I)*Pi*u4^3 - (846*I)*Nc^2*Pi*u4^3 + 
          (48*I)*Nc*Nf*Pi*u4^3 + 101*Pi^2*u4^3 + 19*Nc^2*Pi^2*u4^3 + 
          212*Nc^2*u4^4 - 8*Nc*Nf*u4^4 - (18*I)*Pi*u4^4 + 
          (290*I)*Nc^2*Pi*u4^4 - (8*I)*Nc*Nf*Pi*u4^4 - 35*Pi^2*u4^4 - 
          64*Nc^2*Pi^2*u4^4 - 48*Nc^2*u4^5 - (96*I)*Nc^2*Pi*u4^5 + 
          8*Nc^2*Pi^2*u4^5)*G[0, 0, u4])/(12*Nc*s*(-1 + u4)^3) + 
       ((-92*Nc^2 + 8*Nc*Nf - 78*u4 + 356*Nc^2*u4 - 32*Nc*Nf*u4 - 
          45*Pi^2*u4 + 31*Nc^2*Pi^2*u4 + 84*u4^2 - 210*Nc^2*u4^2 + 
          24*Nc*Nf*u4^2 - (216*I)*Pi*u4^2 + (192*I)*Nc^2*Pi*u4^2 + 
          95*Pi^2*u4^2 - 66*Nc^2*Pi^2*u4^2 - 18*u4^3 - 60*Nc^2*u4^3 + 
          (174*I)*Pi*u4^3 - (66*I)*Nc^2*Pi*u4^3 + 50*Pi^2*u4^3 + 
          31*Nc^2*Pi^2*u4^3 - 6*Nc^2*u4^4 + (30*I)*Pi*u4^4 - 
          (270*I)*Nc^2*Pi*u4^4 - 30*Pi^2*u4^4 - 76*Nc^2*Pi^2*u4^4 + 
          (120*I)*Nc^2*Pi*u4^5 + 16*Nc^2*Pi^2*u4^5)*G[0, 1, u4])/
        (12*Nc*s*(-1 + u4)^3) + ((-92*Nc^2 + 8*Nc*Nf - (120*I)*Nc^2*Pi + 
          24*Nc^2*Pi^2 - 78*u4 + 356*Nc^2*u4 - 32*Nc*Nf*u4 - (54*I)*Pi*u4 + 
          (396*I)*Nc^2*Pi*u4 - 63*Pi^2*u4 - 77*Nc^2*Pi^2*u4 + 84*u4^2 - 
          210*Nc^2*u4^2 + 24*Nc*Nf*u4^2 + (498*I)*Pi*u4^2 - 
          (876*I)*Nc^2*Pi*u4^2 + 153*Pi^2*u4^2 + 92*Nc^2*Pi^2*u4^2 - 
          18*u4^3 - 60*Nc^2*u4^3 - (498*I)*Pi*u4^3 + (876*I)*Nc^2*Pi*u4^3 - 
          90*Pi^2*u4^3 - 51*Nc^2*Pi^2*u4^3 - 6*Nc^2*u4^4 + (54*I)*Pi*u4^4 - 
          (396*I)*Nc^2*Pi*u4^4 + 18*Pi^2*u4^4 - 4*Nc^2*Pi^2*u4^4 + 
          (120*I)*Nc^2*Pi*u4^5 + 16*Nc^2*Pi^2*u4^5)*G[1, 0, u4])/
        (12*Nc*s*(-1 + u4)^3) + ((-48*Nc^2 + 8*Nc^2*Pi^2 + 136*Nc^2*u4 + 
          8*Nc*Nf*u4 + (12*I)*Nc^2*Pi*u4 + 38*Pi^2*u4 - 32*Nc^2*Pi^2*u4 + 
          126*u4^2 - 358*Nc^2*u4^2 - 8*Nc*Nf*u4^2 - (174*I)*Pi*u4^2 + 
          (68*I)*Nc^2*Pi*u4^2 - (8*I)*Nc*Nf*Pi*u4^2 - 128*Pi^2*u4^2 + 
          35*Nc^2*Pi^2*u4^2 - 252*u4^3 - 448*Nc*u4^3 + 556*Nc^2*u4^3 - 
          16*Nc*Nf*u4^3 + (294*I)*Pi*u4^3 - (84*I)*Nc^2*Pi*u4^3 + 
          (24*I)*Nc*Nf*Pi*u4^3 + 189*Pi^2*u4^3 + 2*Nc^2*Pi^2*u4^3 + 
          126*u4^4 - 358*Nc^2*u4^4 - 8*Nc*Nf*u4^4 - (66*I)*Pi*u4^4 - 
          (180*I)*Nc^2*Pi*u4^4 - (24*I)*Nc*Nf*Pi*u4^4 - 146*Pi^2*u4^4 - 
          13*Nc^2*Pi^2*u4^4 + 136*Nc^2*u4^5 + 8*Nc*Nf*u4^5 - (54*I)*Pi*u4^5 + 
          (280*I)*Nc^2*Pi*u4^5 + (8*I)*Nc*Nf*Pi*u4^5 + 47*Pi^2*u4^5 - 
          8*Nc^2*Pi^2*u4^5 - 48*Nc^2*u4^6 - (96*I)*Nc^2*Pi*u4^6 + 
          8*Nc^2*Pi^2*u4^6)*G[1, 1, u4])/(12*Nc*s*(-1 + u4)^4) + 
       ((40 - 50*Nc^2 + 8*Nc*Nf + (24*I)*Nc^2*Pi - 96*u4 + 105*Nc^2*u4 - 
          24*Nc*Nf*u4 + (4*I)*Pi*u4 - (70*I)*Nc^2*Pi*u4 + 42*u4^2 - 
          64*Nc^2*u4^2 + 20*Nc*Nf*u4^2 - (4*I)*Pi*u4^2 + 
          (35*I)*Nc^2*Pi*u4^2 + 43*u4^3 - 65*Nc^2*u4^3 - 4*Nc*Nf*u4^3 + 
          (4*I)*Pi*u4^3 + (21*I)*Nc^2*Pi*u4^3 - 7*u4^4 + 64*Nc^2*u4^4 - 
          (4*I)*Pi*u4^4 - (18*I)*Nc^2*Pi*u4^4 - 20*Nc^2*u4^5 + 
          (8*I)*Nc^2*Pi*u4^5)*G[0, 0, 0, u4])/(2*Nc*s*(-1 + u4)^3) + 
       ((-68*Nc^2 + 8*Nc*Nf + 3*u4 + 158*Nc^2*u4 - 20*Nc*Nf*u4 + 
          (3*I)*Nc^2*Pi*u4 - 90*u4^2 + 52*Nc^2*u4^2 + 8*Nc*Nf*u4^2 + 
          (24*I)*Pi*u4^2 + (48*I)*Nc^2*Pi*u4^2 + 93*u4^3 - 130*Nc^2*u4^3 + 
          4*Nc*Nf*u4^3 - (144*I)*Pi*u4^3 + (72*I)*Nc^2*Pi*u4^3 + 
          (48*I)*Pi*u4^4 - (27*I)*Nc^2*Pi*u4^4)*G[0, 0, 1, u4])/
        (6*Nc*s*(-1 + u4)^3) + ((-68*Nc^2 + 8*Nc*Nf + 3*u4 + 158*Nc^2*u4 - 
          20*Nc*Nf*u4 - (21*I)*Pi*u4 + (45*I)*Nc^2*Pi*u4 - 90*u4^2 + 
          52*Nc^2*u4^2 + 8*Nc*Nf*u4^2 + (87*I)*Pi*u4^2 - 
          (96*I)*Nc^2*Pi*u4^2 + 93*u4^3 - 130*Nc^2*u4^3 + 4*Nc*Nf*u4^3 - 
          (39*I)*Pi*u4^3 - (30*I)*Nc^2*Pi*u4^3 + (21*I)*Pi*u4^4 + 
          (9*I)*Nc^2*Pi*u4^4)*G[0, 1, 0, u4])/(6*Nc*s*(-1 + u4)^3) + 
       ((12*Nc^2 - 12*u4 - 43*Nc^2*u4 + 4*Nc*Nf*u4 - (21*I)*Nc^2*Pi*u4 - 
          81*u4^2 + 65*Nc^2*u4^2 - 8*Nc*Nf*u4^2 - (24*I)*Pi*u4^2 + 
          (42*I)*Nc^2*Pi*u4^2 + 66*u4^3 + 23*Nc^2*u4^3 + 4*Nc*Nf*u4^3 + 
          (99*I)*Pi*u4^3 - (129*I)*Nc^2*Pi*u4^3 + 15*u4^4 - 141*Nc^2*u4^4 - 
          (51*I)*Pi*u4^4 + (132*I)*Nc^2*Pi*u4^4 + 60*Nc^2*u4^5 - 
          (24*I)*Nc^2*Pi*u4^5)*G[0, 1, 1, u4])/(6*Nc*s*(-1 + u4)^3) + 
       ((68*Nc^2 - 8*Nc*Nf + (24*I)*Nc^2*Pi + 9*u4 - 153*Nc^2*u4 + 
          12*Nc*Nf*u4 + (21*I)*Pi*u4 - (48*I)*Nc^2*Pi*u4 - 237*u4^2 + 
          266*Nc^2*u4^2 + 4*Nc*Nf*u4^2 - (42*I)*Pi*u4^2 + 
          (15*I)*Nc^2*Pi*u4^2 + 27*u4^3 - 138*Nc^2*u4^3 + (21*I)*Pi*u4^3 + 
          (12*I)*Nc^2*Pi*u4^3 + 60*Nc^2*u4^4 - (24*I)*Nc^2*Pi*u4^4)*
         G[1, 0, 0, u4])/(6*Nc*s*(-1 + u4)^2) + 
       ((-48*Nc^2 - 27*u4 + 92*Nc^2*u4 + 4*Nc*Nf*u4 + (75*I)*Nc^2*Pi*u4 - 
          60*u4^2 + 2*Nc^2*u4^2 - 8*Nc*Nf*u4^2 - (24*I)*Pi*u4^2 - 
          (156*I)*Nc^2*Pi*u4^2 + 87*u4^3 - 40*Nc^2*u4^3 + 4*Nc*Nf*u4^3 + 
          (87*I)*Pi*u4^3 + (96*I)*Nc^2*Pi*u4^3 - 6*Nc^2*u4^4 - 
          (45*I)*Pi*u4^4 - (15*I)*Nc^2*Pi*u4^4)*G[1, 0, 1, u4])/
        (6*Nc*s*(-1 + u4)^3) + ((48*Nc^2 + 27*u4 - 44*Nc^2*u4 - 4*Nc*Nf*u4 - 
          (24*I)*Pi*u4 + (21*I)*Nc^2*Pi*u4 + 87*u4^2 - 46*Nc^2*u4^2 + 
          4*Nc*Nf*u4^2 + (48*I)*Pi*u4^2 - (9*I)*Nc^2*Pi*u4^2 - 6*Nc^2*u4^3 - 
          (24*I)*Pi*u4^3 + (21*I)*Nc^2*Pi*u4^3)*G[1, 1, 0, u4])/
        (6*Nc*s*(-1 + u4)^2) + ((-20*Nc^2 - 7*u4 + 73*Nc^2*u4 + 
          (15*I)*Nc^2*Pi*u4 - 56*u4^2 - 52*Nc^2*u4^2 - 4*Nc*Nf*u4^2 + 
          (8*I)*Pi*u4^2 - (51*I)*Nc^2*Pi*u4^2 + 126*u4^3 + 48*Nc*u4^3 - 
          2*Nc^2*u4^3 + 8*Nc*Nf*u4^3 + (4*I)*Pi*u4^3 + (31*I)*Nc^2*Pi*u4^3 - 
          56*u4^4 - 52*Nc^2*u4^4 - 4*Nc*Nf*u4^4 - (26*I)*Pi*u4^4 + 
          (39*I)*Nc^2*Pi*u4^4 - 7*u4^5 + 73*Nc^2*u4^5 + (14*I)*Pi*u4^5 - 
          (42*I)*Nc^2*Pi*u4^5 - 20*Nc^2*u4^6 + (8*I)*Nc^2*Pi*u4^6)*
         G[1, 1, 1, u4])/(2*Nc*s*(-1 + u4)^4) + 
       ((8 + 126*Nc^2 - 32*u4 - 345*Nc^2*u4 + 64*u4^2 + 213*Nc^2*u4^2 + 
          8*u4^3 - 10*Nc^2*u4^3 - 12*u4^4 - 36*Nc^2*u4^4 + 8*Nc^2*u4^5)*
         G[0, 0, 0, 0, u4])/(2*Nc*s*(-1 + u4)^3) + 
       ((-24*Nc^2 - 2*u4 + 74*Nc^2*u4 - 20*u4^2 - 31*Nc^2*u4^2 - 
          4*Nc^2*u4^3 + 17*Nc^2*u4^4)*G[0, 0, 0, 1, u4])/
        (2*Nc*s*(-1 + u4)^3) + ((-24*Nc^2 - 2*u4 + 74*Nc^2*u4 - 20*u4^2 - 
          31*Nc^2*u4^2 - 4*Nc^2*u4^3 + 17*Nc^2*u4^4)*G[0, 0, 1, 0, u4])/
        (2*Nc*s*(-1 + u4)^3) - ((-8*Nc^2 - 7*u4 + 19*Nc^2*u4 - 5*u4^2 - 
          3*Nc^2*u4^2 + 36*u4^3 - 29*Nc^2*u4^3 - 16*u4^4 + 21*Nc^2*u4^4)*
         G[0, 0, 1, 1, u4])/(2*Nc*s*(-1 + u4)^3) - 
       ((24*Nc^2 + 22*u4 - 113*Nc^2*u4 - 54*u4^2 + 142*Nc^2*u4^2 + 21*u4^3 - 
          36*Nc^2*u4^3 - 7*u4^4 + 7*Nc^2*u4^4)*G[0, 1, 0, 0, u4])/
        (2*Nc*s*(-1 + u4)^3) + ((8*Nc^2 + 20*u4 - 44*Nc^2*u4 - 48*u4^2 + 
          66*Nc^2*u4^2 + 20*u4^3 - 45*Nc^2*u4^3 + 15*Nc^2*u4^4)*
         G[0, 1, 0, 1, u4])/(2*Nc*s*(-1 + u4)^3) + 
       ((8*Nc^2 + 20*u4 - 44*Nc^2*u4 - 48*u4^2 + 66*Nc^2*u4^2 + 20*u4^3 - 
          45*Nc^2*u4^3 + 15*Nc^2*u4^4)*G[0, 1, 1, 0, u4])/
        (2*Nc*s*(-1 + u4)^3) - (u4*(15 - 12*Nc^2 - 31*u4 + 33*Nc^2*u4 - 
          35*u4^2 + 2*Nc^2*u4^2 + 29*u4^3 - 31*Nc^2*u4^3 + 8*Nc^2*u4^4)*
         G[0, 1, 1, 1, u4])/(2*Nc*s*(-1 + u4)^3) - 
       ((24*Nc^2 + 38*u4 - 88*Nc^2*u4 - 86*u4^2 + 91*Nc^2*u4^2 + 55*u4^3 - 
          7*Nc^2*u4^3 - 13*u4^4 - 28*Nc^2*u4^4 + 8*Nc^2*u4^5)*
         G[1, 0, 0, 0, u4])/(2*Nc*s*(-1 + u4)^3) - 
       (u4*(-18 - 5*Nc^2 + 44*u4 + 9*Nc^2*u4 - 20*u4^2 - 21*Nc^2*u4^2 + 
          17*Nc^2*u4^3)*G[1, 0, 0, 1, u4])/(2*Nc*s*(-1 + u4)^3) - 
       (u4*(-18 - 5*Nc^2 + 44*u4 + 9*Nc^2*u4 - 20*u4^2 - 21*Nc^2*u4^2 + 
          17*Nc^2*u4^3)*G[1, 0, 1, 0, u4])/(2*Nc*s*(-1 + u4)^3) + 
       ((8*Nc^2 - u4 - 14*Nc^2*u4 + 9*u4^2 - 15*Nc^2*u4^2 + 13*u4^3 + 
          16*Nc^2*u4^3 - 15*u4^4 + 5*Nc^2*u4^4)*G[1, 0, 1, 1, u4])/
        (2*Nc*s*(-1 + u4)^3) + (u4*(-11 + 7*Nc^2 + 28*u4 - 26*Nc^2*u4 - 
          8*u4^2 + 15*Nc^2*u4^2)*G[1, 1, 0, 0, u4])/(2*Nc*s*(-1 + u4)^2) - 
       ((-8*Nc^2 - 14*u4 + 34*Nc^2*u4 + 12*u4^2 - 5*Nc^2*u4^2 + 8*u4^3 - 
          36*Nc^2*u4^3 + 15*Nc^2*u4^4)*G[1, 1, 0, 1, u4])/
        (2*Nc*s*(-1 + u4)^3) - ((-8*Nc^2 - 14*u4 + 34*Nc^2*u4 + 12*u4^2 - 
          5*Nc^2*u4^2 + 8*u4^3 - 36*Nc^2*u4^3 + 15*Nc^2*u4^4)*
         G[1, 1, 1, 0, u4])/(2*Nc*s*(-1 + u4)^3) + 
       ((8*Nc^2 + 28*u4 - 23*Nc^2*u4 - 72*u4^2 - 36*Nc^2*u4^2 + 88*u4^3 - 
          24*Nc*u4^3 + 102*Nc^2*u4^3 - 72*u4^4 - 36*Nc^2*u4^4 + 28*u4^5 - 
          23*Nc^2*u4^5 + 8*Nc^2*u4^6)*G[1, 1, 1, 1, u4])/
        (2*Nc*s*(-1 + u4)^4) + ((-144 + 48*Nc + 384*Nc^2 - (88*I)*Nc^2*Pi + 
           (16*I)*Nc*Nf*Pi - 16*Pi^2 - 44*Nc^2*Pi^2 + 702*u4 - 216*Nc*u4 - 
           1572*Nc^2*u4 + (24*I)*Pi*u4 + (24*I)*Nc*Pi*u4 + 
           (352*I)*Nc^2*Pi*u4 - (64*I)*Nc*Nf*Pi*u4 + 51*Pi^2*u4 + 
           189*Nc^2*Pi^2*u4 - 1242*u4^2 + 312*Nc*u4^2 + 2214*Nc^2*u4^2 + 
           (24*I)*Pi*u4^2 - (144*I)*Nc*Pi*u4^2 - (566*I)*Nc^2*Pi*u4^2 + 
           (104*I)*Nc*Nf*Pi*u4^2 - 20*Pi^2*u4^2 - 303*Nc^2*Pi^2*u4^2 + 
           1368*u4^3 - 736*Nc*u4^3 - 2036*Nc^2*u4^3 - 16*Nc*Nf*u4^3 - 
           (504*I)*Pi*u4^3 + (408*I)*Nc*Pi*u4^3 + (814*I)*Nc^2*Pi*u4^3 - 
           (112*I)*Nc*Nf*Pi*u4^3 - 129*Pi^2*u4^3 + 184*Nc^2*Pi^2*u4^3 - 
           1242*u4^4 + 312*Nc*u4^4 + 2214*Nc^2*u4^4 + (1080*I)*Pi*u4^4 - 
           (576*I)*Nc*Pi*u4^4 - (1166*I)*Nc^2*Pi*u4^4 + (104*I)*Nc*Nf*Pi*
            u4^4 + 202*Pi^2*u4^4 + 75*Nc^2*Pi^2*u4^4 + 702*u4^5 - 
           216*Nc*u4^5 - 1572*Nc^2*u4^5 - (864*I)*Pi*u4^5 + 
           (384*I)*Nc*Pi*u4^5 + (922*I)*Nc^2*Pi*u4^5 - (64*I)*Nc*Nf*Pi*u4^5 - 
           96*Pi^2*u4^5 - 171*Nc^2*Pi^2*u4^5 - 144*u4^6 + 48*Nc*u4^6 + 
           384*Nc^2*u4^6 + (240*I)*Pi*u4^6 - (96*I)*Nc*Pi*u4^6 - 
           (268*I)*Nc^2*Pi*u4^6 + (16*I)*Nc*Nf*Pi*u4^6 + 8*Pi^2*u4^6 + 
           70*Nc^2*Pi^2*u4^6)/(24*Nc*s*(-1 + u4)^4) + 
         ((-120 + 48*Nc + 134*Nc^2 - 8*Nc*Nf - (24*I)*Nc^2*Pi + 192*u4 - 
            96*Nc*u4 - 193*Nc^2*u4 + 16*Nc*Nf*u4 - (48*I)*Pi*u4 + 
            (30*I)*Nc^2*Pi*u4 - 36*u4^2 + 48*Nc*u4^2 + 63*Nc^2*u4^2 - 
            12*Nc*Nf*u4^2 + (96*I)*Pi*u4^2 - (3*I)*Nc^2*Pi*u4^2 - 12*u4^3 - 
            12*Nc*u4^3 - 88*Nc^2*u4^3 + 16*Nc*Nf*u4^3 - (48*I)*Pi*u4^3 + 
            (30*I)*Nc^2*Pi*u4^3 + 44*Nc^2*u4^4 - 8*Nc*Nf*u4^4 - 
            (24*I)*Nc^2*Pi*u4^4)*G[0, u4])/(12*Nc*s*(-1 + u4)^2) + 
         ((44*Nc^2 - 8*Nc*Nf + 15*u4 + 12*Nc*u4 - 170*Nc^2*u4 + 32*Nc*Nf*u4 + 
            (9*I)*Nc^2*Pi*u4 + 78*u4^2 - 48*Nc*u4^2 + 190*Nc^2*u4^2 - 
            52*Nc*Nf*u4^2 - (24*I)*Pi*u4^2 - (69*I)*Nc^2*Pi*u4^2 - 186*u4^3 + 
            216*Nc*u4^3 - 128*Nc^2*u4^3 + 56*Nc*Nf*u4^3 + (96*I)*Pi*u4^3 + 
            (177*I)*Nc^2*Pi*u4^3 + 78*u4^4 - 48*Nc*u4^4 + 190*Nc^2*u4^4 - 
            52*Nc*Nf*u4^4 - (102*I)*Pi*u4^4 - (207*I)*Nc^2*Pi*u4^4 + 
            15*u4^5 + 12*Nc*u4^5 - 170*Nc^2*u4^5 + 32*Nc*Nf*u4^5 + 
            (30*I)*Pi*u4^5 + (114*I)*Nc^2*Pi*u4^5 + 44*Nc^2*u4^6 - 
            8*Nc*Nf*u4^6 - (24*I)*Nc^2*Pi*u4^6)*G[1, u4])/
          (12*Nc*s*(-1 + u4)^4) - ((8 + 46*Nc^2 - 36*u4 - 59*Nc^2*u4 + 
            18*u4^2 + 20*Nc^2*u4^2 - 3*u4^3 - 15*Nc^2*u4^3 + 8*Nc^2*u4^4)*
           G[0, 0, u4])/(4*Nc*s*(-1 + u4)^2) - 
         ((8*Nc^2 - 10*u4 - 30*Nc^2*u4 + 24*u4^2 + 39*Nc^2*u4^2 - 8*u4^3 - 
            20*Nc^2*u4^3 + 3*Nc^2*u4^4)*G[0, 1, u4])/(4*Nc*s*(-1 + u4)^3) - 
         ((8*Nc^2 - 10*u4 - 30*Nc^2*u4 + 24*u4^2 + 39*Nc^2*u4^2 - 8*u4^3 - 
            20*Nc^2*u4^3 + 3*Nc^2*u4^4)*G[1, 0, u4])/(4*Nc*s*(-1 + u4)^3) - 
         ((8*Nc^2 + 3*u4 - 39*Nc^2*u4 + 6*u4^2 + 74*Nc^2*u4^2 - 18*u4^3 + 
            24*Nc*u4^3 - 86*Nc^2*u4^3 + 6*u4^4 + 74*Nc^2*u4^4 + 3*u4^5 - 
            39*Nc^2*u4^5 + 8*Nc^2*u4^6)*G[1, 1, u4])/(4*Nc*s*(-1 + u4)^4))*
        Log[mt2/u]^2 + ((40 - 24*Nc - 30*Nc^2 - 145*u4 + 96*Nc*u4 + 
           93*Nc^2*u4 + (19*I)*Pi*u4 + (2*I)*Nc^2*Pi*u4 + 158*u4^2 - 
           156*Nc*u4^2 - 66*Nc^2*u4^2 - (80*I)*Pi*u4^2 - (6*I)*Nc^2*Pi*u4^2 - 
           106*u4^3 + 120*Nc*u4^3 + 6*Nc^2*u4^3 + (139*I)*Pi*u4^3 + 
           (33*I)*Nc^2*Pi*u4^3 + 158*u4^4 - 156*Nc*u4^4 - 66*Nc^2*u4^4 - 
           (128*I)*Pi*u4^4 - (86*I)*Nc^2*Pi*u4^4 - 145*u4^5 + 96*Nc*u4^5 + 
           93*Nc^2*u4^5 + (58*I)*Pi*u4^5 + (87*I)*Nc^2*Pi*u4^5 + 40*u4^6 - 
           24*Nc*u4^6 - 30*Nc^2*u4^6 - (8*I)*Pi*u4^6 - (30*I)*Nc^2*Pi*u4^6)/
          (12*Nc*s*(-1 + u4)^4) - ((8 + 30*Nc^2 - 50*u4 - 57*Nc^2*u4 + 
            78*u4^2 + 29*Nc^2*u4^2 - 61*u4^3 - 4*Nc^2*u4^3 + 19*u4^4 + 
            2*Nc^2*u4^4)*G[0, u4])/(12*Nc*s*(-1 + u4)^3) + 
         (u4*(13 + 2*Nc^2 - 36*u4 - 18*Nc^2*u4 + 46*u4^2 + 24*Nc*u4^2 + 
            32*Nc^2*u4^2 - 36*u4^3 - 18*Nc^2*u4^3 + 13*u4^4 + 2*Nc^2*u4^4)*
           G[1, u4])/(12*Nc*s*(-1 + u4)^4))*Log[mt2/u]^3 - 
       ((8 + 30*Nc^2 - 64*u4 - 87*Nc^2*u4 + 172*u4^2 + 74*Nc^2*u4^2 - 
          232*u4^3 + 24*Nc*u4^3 - 34*Nc^2*u4^3 + 172*u4^4 + 74*Nc^2*u4^4 - 
          64*u4^5 - 87*Nc^2*u4^5 + 8*u4^6 + 30*Nc^2*u4^6)*Log[mt2/u]^4)/
        (48*Nc*s*(-1 + u4)^4) + (G[0, u4]*(336 - 1952*Nc^2 + 32*Nc*Nf + 
          (184*I)*Nc^2*Pi - (16*I)*Nc*Nf*Pi + 16*Pi^2 + 240*Nc^2*Pi^2 - 
          954*u4 + 5238*Nc^2*u4 - 96*Nc*Nf*u4 - (120*I)*Pi*u4 - 
          (588*I)*Nc^2*Pi*u4 + (48*I)*Nc*Nf*Pi*u4 - 54*Pi^2*u4 - 
          686*Nc^2*Pi^2*u4 + 8*Nc*Nf*Pi^2*u4 - (8*I)*Pi^3*u4 - 
          (92*I)*Nc^2*Pi^3*u4 + 774*u4^2 - 4326*Nc^2*u4^2 + 96*Nc*Nf*u4^2 - 
          (552*I)*Pi*u4^2 + (1224*I)*Nc^2*Pi*u4^2 - (48*I)*Nc*Nf*Pi*u4^2 - 
          98*Pi^2*u4^2 + 816*Nc^2*Pi^2*u4^2 - 48*Nc*Nf*Pi^2*u4^2 + 
          (16*I)*Pi^3*u4^2 + (174*I)*Nc^2*Pi^3*u4^2 + 126*u4^3 + 
          1302*Nc^2*u4^3 - 96*Nc*Nf*u4^3 + (552*I)*Pi*u4^3 - 
          (1224*I)*Nc^2*Pi*u4^3 + (48*I)*Nc*Nf*Pi*u4^3 + 51*Pi^2*u4^3 - 
          737*Nc^2*Pi^2*u4^3 + 80*Nc*Nf*Pi^2*u4^3 - (32*I)*Pi^3*u4^3 - 
          (40*I)*Nc^2*Pi^3*u4^3 - 258*u4^4 - 414*Nc^2*u4^4 + 96*Nc*Nf*u4^4 + 
          (120*I)*Pi*u4^4 + (588*I)*Nc^2*Pi*u4^4 - (48*I)*Nc*Nf*Pi*u4^4 - 
          23*Pi^2*u4^4 + 583*Nc^2*Pi^2*u4^4 - 56*Nc*Nf*Pi^2*u4^4 + 
          (8*I)*Pi^3*u4^4 - (66*I)*Nc^2*Pi^3*u4^4 + 176*Nc^2*u4^5 - 
          32*Nc*Nf*u4^5 - (184*I)*Nc^2*Pi*u4^5 + (16*I)*Nc*Nf*Pi*u4^5 - 
          136*Nc^2*Pi^2*u4^5 + 16*Nc*Nf*Pi^2*u4^5 + (48*I)*Nc^2*Pi^3*u4^5 - 
          768*Zeta[3] + 912*Nc^2*Zeta[3] + 1968*u4*Zeta[3] - 
          2088*Nc^2*u4*Zeta[3] - 2064*u4^2*Zeta[3] + 2304*Nc^2*u4^2*Zeta[3] + 
          144*u4^3*Zeta[3] - 408*Nc^2*u4^3*Zeta[3] + 48*u4^4*Zeta[3] + 
          240*Nc^2*u4^4*Zeta[3]))/(24*Nc*s*(-1 + u4)^3) + 
       (G[1, u4]*(176*Nc^2 - 32*Nc*Nf - 120*Nc^2*Pi^2 + 318*u4 - 
          938*Nc^2*u4 + 128*Nc*Nf*u4 + (12*I)*Nc^2*Pi*u4 - 35*Pi^2*u4 + 
          387*Nc^2*Pi^2*u4 + (16*I)*Pi^3*u4 - (16*I)*Nc^2*Pi^3*u4 - 
          696*u4^2 + 696*Nc^2*u4^2 - 192*Nc*Nf*u4^2 + (36*I)*Pi*u4^2 + 
          (108*I)*Nc^2*Pi*u4^2 - 252*Pi^2*u4^2 - 78*Nc^2*Pi^2*u4^2 - 
          8*Nc*Nf*Pi^2*u4^2 - (40*I)*Pi^3*u4^2 + (134*I)*Nc^2*Pi^3*u4^2 + 
          756*u4^3 + 944*Nc*u4^3 + 148*Nc^2*u4^3 + 176*Nc*Nf*u4^3 - 
          (204*I)*Pi*u4^3 + (300*I)*Nc^2*Pi*u4^3 - (48*I)*Nc*Nf*Pi*u4^3 + 
          610*Pi^2*u4^3 - 348*Nc^2*Pi^2*u4^3 - 8*Nc*Nf*Pi^2*u4^3 + 
          (26*I)*Pi^3*u4^3 - (406*I)*Nc^2*Pi^3*u4^3 - 696*u4^4 + 
          696*Nc^2*u4^4 - 192*Nc*Nf*u4^4 + (324*I)*Pi*u4^4 - 
          (1132*I)*Nc^2*Pi*u4^4 + (112*I)*Nc*Nf*Pi*u4^4 - 324*Pi^2*u4^4 - 
          154*Nc^2*Pi^2*u4^4 + 56*Nc*Nf*Pi^2*u4^4 - (8*I)*Pi^3*u4^4 + 
          (522*I)*Nc^2*Pi^3*u4^4 + 318*u4^5 - 938*Nc^2*u4^5 + 
          128*Nc*Nf*u4^5 - (156*I)*Pi*u4^5 + (896*I)*Nc^2*Pi*u4^5 - 
          (80*I)*Nc*Nf*Pi*u4^5 + Pi^2*u4^5 + 449*Nc^2*Pi^2*u4^5 - 
          56*Nc*Nf*Pi^2*u4^5 + (6*I)*Pi^3*u4^5 - (282*I)*Nc^2*Pi^3*u4^5 + 
          176*Nc^2*u4^6 - 32*Nc*Nf*u4^6 - (184*I)*Nc^2*Pi*u4^6 + 
          (16*I)*Nc*Nf*Pi*u4^6 - 136*Nc^2*Pi^2*u4^6 + 16*Nc*Nf*Pi^2*u4^6 + 
          (48*I)*Nc^2*Pi^3*u4^6 - 240*u4*Zeta[3] + 192*Nc^2*u4*Zeta[3] + 
          528*u4^2*Zeta[3] - 144*Nc^2*u4^2*Zeta[3] - 324*u4^3*Zeta[3] - 
          336*Nc^2*u4^3*Zeta[3] + 96*u4^4*Zeta[3] + 336*Nc^2*u4^4*Zeta[3] - 
          60*u4^5*Zeta[3] - 48*Nc^2*u4^5*Zeta[3]))/(24*Nc*s*(-1 + u4)^4) - 
       (25920 - 101520*Nc^2 + (5280*I)*Nc^2*Pi - (960*I)*Nc*Nf*Pi - 
         240*Pi^2 + 11760*Nc^2*Pi^2 + 128*Pi^4 + 184*Nc^2*Pi^4 - 96120*u4 + 
         369180*Nc^2*u4 - (7740*I)*Pi*u4 - (17700*I)*Nc^2*Pi*u4 + 
         (3840*I)*Nc*Nf*Pi*u4 + 1230*Pi^2*u4 - 44730*Nc^2*Pi^2*u4 - 
         240*Nc*Nf*Pi^2*u4 + (270*I)*Pi^3*u4 + (90*I)*Nc^2*Pi^3*u4 - 
         348*Pi^4*u4 - 351*Nc^2*Pi^4*u4 + 146520*u4^2 - 494280*Nc^2*u4^2 + 
         (11520*I)*Pi*u4^2 + (51480*I)*Nc^2*Pi*u4^2 - (5760*I)*Nc*Nf*Pi*
          u4^2 - 8460*Pi^2*u4^2 + 71400*Nc^2*Pi^2*u4^2 + 
         240*Nc*Nf*Pi^2*u4^2 - (3000*I)*Pi^3*u4^2 - (660*I)*Nc^2*Pi^3*u4^2 + 
         (240*I)*Nc*Nf*Pi^3*u4^2 + 382*Pi^4*u4^2 - 670*Nc^2*Pi^4*u4^2 - 
         152640*u4^3 + 35520*Nc*u4^3 + 452280*Nc^2*u4^3 + 960*Nc*Nf*u4^3 + 
         (19440*I)*Pi*u4^3 - (168840*I)*Nc^2*Pi*u4^3 + (5760*I)*Nc*Nf*Pi*
          u4^3 + 26280*Pi^2*u4^3 - 103500*Nc^2*Pi^2*u4^3 + 
         1440*Nc*Nf*Pi^2*u4^3 + (3150*I)*Pi^3*u4^3 + (12930*I)*Nc^2*Pi^3*
          u4^3 - (1440*I)*Nc*Nf*Pi^3*u4^3 + 908*Pi^4*u4^3 + 
         952*Nc^2*Pi^4*u4^3 + 146520*u4^4 - 494280*Nc^2*u4^4 - 
         (51840*I)*Pi*u4^4 + (286920*I)*Nc^2*Pi*u4^4 - (5760*I)*Nc*Nf*Pi*
          u4^4 - 35460*Pi^2*u4^4 + 137400*Nc^2*Pi^2*u4^4 - 
         3120*Nc*Nf*Pi^2*u4^4 + (3420*I)*Pi^3*u4^4 - (31800*I)*Nc^2*Pi^3*
          u4^4 + (2640*I)*Nc*Nf*Pi^3*u4^4 - 1582*Pi^4*u4^4 - 
         176*Nc^2*Pi^4*u4^4 - 96120*u4^5 + 369180*Nc^2*u4^5 + 
         (38700*I)*Pi*u4^5 - (215700*I)*Nc^2*Pi*u4^5 + (3840*I)*Nc*Nf*Pi*
          u4^5 + 21210*Pi^2*u4^5 - 96810*Nc^2*Pi^2*u4^5 + 
         2160*Nc*Nf*Pi^2*u4^5 - (5760*I)*Pi^3*u4^5 + (26760*I)*Nc^2*Pi^3*
          u4^5 - (1920*I)*Nc*Nf*Pi^3*u4^5 + 744*Pi^4*u4^5 - 
         357*Nc^2*Pi^4*u4^5 + 25920*u4^6 - 101520*Nc^2*u4^6 - 
         (10080*I)*Pi*u4^6 + (58560*I)*Nc^2*Pi*u4^6 - (960*I)*Nc*Nf*Pi*u4^6 - 
         4560*Pi^2*u4^6 + 24480*Nc^2*Pi^2*u4^6 - 480*Nc*Nf*Pi^2*u4^6 + 
         (1920*I)*Pi^3*u4^6 - (7320*I)*Nc^2*Pi^3*u4^6 + (480*I)*Nc*Nf*Pi^3*
          u4^6 - 232*Pi^4*u4^6 + 418*Nc^2*Pi^4*u4^6 + 11520*Zeta[3] - 
         59040*Nc^2*Zeta[3] - 37440*u4*Zeta[3] + 238680*Nc^2*u4*Zeta[3] - 
         (1440*I)*Pi*u4*Zeta[3] + (30240*I)*Nc^2*Pi*u4*Zeta[3] + 
         46080*u4^2*Zeta[3] - 349200*Nc^2*u4^2*Zeta[3] + 
         (11520*I)*Pi*u4^2*Zeta[3] - (88560*I)*Nc^2*Pi*u4^2*Zeta[3] - 
         37800*u4^3*Zeta[3] + 331560*Nc^2*u4^3*Zeta[3] - 
         (71640*I)*Pi*u4^3*Zeta[3] + (169560*I)*Nc^2*Pi*u4^3*Zeta[3] + 
         41760*u4^4*Zeta[3] - 325440*Nc^2*u4^4*Zeta[3] + 
         (118800*I)*Pi*u4^4*Zeta[3] - (195840*I)*Nc^2*Pi*u4^4*Zeta[3] - 
         35640*u4^5*Zeta[3] + 215280*Nc^2*u4^5*Zeta[3] - 
         (80280*I)*Pi*u4^5*Zeta[3] + (114840*I)*Nc^2*Pi*u4^5*Zeta[3] + 
         11520*u4^6*Zeta[3] - 51840*Nc^2*u4^6*Zeta[3] + 
         (23040*I)*Pi*u4^6*Zeta[3] - (30240*I)*Nc^2*Pi*u4^6*Zeta[3])/
        (720*Nc*s*(-1 + u4)^4) + Log[mt2/u]*
        (((-144 + 24*Nc + 428*Nc^2 - 8*Nc*Nf - (112*I)*Nc^2*Pi + 
            (16*I)*Nc*Nf*Pi - 16*Pi^2 - 44*Nc^2*Pi^2 + 540*u4 - 84*Nc*u4 - 
            1288*Nc^2*u4 + 28*Nc*Nf*u4 + (12*I)*Nc*Pi*u4 + 
            (412*I)*Nc^2*Pi*u4 - (52*I)*Nc*Nf*Pi*u4 + 29*Pi^2*u4 + 
            133*Nc^2*Pi^2*u4 - 576*u4^2 + 72*Nc*u4^2 + 1152*Nc^2*u4^2 - 
            24*Nc*Nf*u4^2 + (216*I)*Pi*u4^2 - (60*I)*Nc*Pi*u4^2 - 
            (584*I)*Nc^2*Pi*u4^2 + (68*I)*Nc*Nf*Pi*u4^2 + 11*Pi^2*u4^2 - 
            106*Nc^2*Pi^2*u4^2 + 132*u4^3 - 390*Nc^2*u4^3 + 24*Nc*Nf*u4^3 - 
            (216*I)*Pi*u4^3 + (60*I)*Nc*Pi*u4^3 + (584*I)*Nc^2*Pi*u4^3 - 
            (68*I)*Nc*Nf*Pi*u4^3 - 61*Pi^2*u4^3 + 34*Nc^2*Pi^2*u4^3 + 
            60*u4^4 - 12*Nc*u4^4 + 154*Nc^2*u4^4 - 28*Nc*Nf*u4^4 - 
            (12*I)*Nc*Pi*u4^4 - (412*I)*Nc^2*Pi*u4^4 + (52*I)*Nc*Nf*Pi*u4^4 + 
            35*Pi^2*u4^4 - 89*Nc^2*Pi^2*u4^4 - 44*Nc^2*u4^5 + 8*Nc*Nf*u4^5 + 
            (112*I)*Nc^2*Pi*u4^5 - (16*I)*Nc*Nf*Pi*u4^5 + 48*Nc^2*Pi^2*u4^5)*
           G[0, u4])/(12*Nc*s*(-1 + u4)^3) + 
         ((-44*Nc^2 + 8*Nc*Nf - 78*u4 + 12*Nc*u4 + 252*Nc^2*u4 - 
            36*Nc*Nf*u4 - (12*I)*Nc^2*Pi*u4 - 38*Pi^2*u4 - Nc^2*Pi^2*u4 + 
            54*u4^2 - 12*Nc*u4^2 - 88*Nc^2*u4^2 + 52*Nc*Nf*u4^2 + 
            (144*I)*Pi*u4^2 - (24*I)*Nc*Pi*u4^2 - (4*I)*Nc^2*Pi*u4^2 - 
            (8*I)*Nc*Nf*Pi*u4^2 + 128*Pi^2*u4^2 + 91*Nc^2*Pi^2*u4^2 + 
            48*u4^3 + 448*Nc*u4^3 - 256*Nc^2*u4^3 - 32*Nc*Nf*u4^3 - 
            (270*I)*Pi*u4^3 + (60*I)*Nc*Pi*u4^3 - (140*I)*Nc^2*Pi*u4^3 + 
            (44*I)*Nc*Nf*Pi*u4^3 - 159*Pi^2*u4^3 - 336*Nc^2*Pi^2*u4^3 + 
            54*u4^4 - 12*Nc*u4^4 - 88*Nc^2*u4^4 + 52*Nc*Nf*u4^4 + 
            (108*I)*Pi*u4^4 - (48*I)*Nc*Pi*u4^4 + (452*I)*Nc^2*Pi*u4^4 - 
            (80*I)*Nc*Nf*Pi*u4^4 + 86*Pi^2*u4^4 + 451*Nc^2*Pi^2*u4^4 - 
            78*u4^5 + 12*Nc*u4^5 + 252*Nc^2*u4^5 - 36*Nc*Nf*u4^5 + 
            (18*I)*Pi*u4^5 + (12*I)*Nc*Pi*u4^5 - (408*I)*Nc^2*Pi*u4^5 + 
            (60*I)*Nc*Nf*Pi*u4^5 - 17*Pi^2*u4^5 - 253*Nc^2*Pi^2*u4^5 - 
            44*Nc^2*u4^6 + 8*Nc*Nf*u4^6 + (112*I)*Nc^2*Pi*u4^6 - 
            (16*I)*Nc*Nf*Pi*u4^6 + 48*Nc^2*Pi^2*u4^6)*G[1, u4])/
          (12*Nc*s*(-1 + u4)^4) + ((-120 + 24*Nc + 154*Nc^2 - 16*Nc*Nf - 
            (48*I)*Nc^2*Pi + 303*u4 - 72*Nc*u4 - 369*Nc^2*u4 + 48*Nc*Nf*u4 - 
            (33*I)*Pi*u4 + (126*I)*Nc^2*Pi*u4 - 183*u4^2 + 60*Nc*u4^2 + 
            282*Nc^2*u4^2 - 48*Nc*Nf*u4^2 + (87*I)*Pi*u4^2 - 
            (72*I)*Nc^2*Pi*u4^2 - 12*u4^3 - 12*Nc*u4^3 - 32*Nc^2*u4^3 + 
            20*Nc*Nf*u4^3 - (111*I)*Pi*u4^3 - (3*I)*Nc^2*Pi*u4^3 + 12*u4^4 - 
            47*Nc^2*u4^4 - 4*Nc*Nf*u4^4 + (33*I)*Pi*u4^4 + 
            (57*I)*Nc^2*Pi*u4^4 + 12*Nc^2*u4^5 - (24*I)*Nc^2*Pi*u4^5)*
           G[0, 0, u4])/(6*Nc*s*(-1 + u4)^3) + 
         ((56*Nc^2 - 8*Nc*Nf + 9*u4 + 6*Nc*u4 - 148*Nc^2*u4 + 22*Nc*Nf*u4 + 
            (3*I)*Nc^2*Pi*u4 + 63*u4^2 - 18*Nc*u4^2 + 78*Nc^2*u4^2 - 
            18*Nc*Nf*u4^2 + (24*I)*Pi*u4^2 - (42*I)*Nc^2*Pi*u4^2 - 72*u4^3 + 
            12*Nc*u4^3 + 8*Nc^2*u4^3 + 4*Nc*Nf*u4^3 - (78*I)*Pi*u4^3 + 
            (69*I)*Nc^2*Pi*u4^3 + 6*Nc^2*u4^4 + (36*I)*Pi*u4^4 - 
            (30*I)*Nc^2*Pi*u4^4)*G[0, 1, u4])/(6*Nc*s*(-1 + u4)^3) + 
         ((-56*Nc^2 + 8*Nc*Nf - 9*u4 - 6*Nc*u4 + 92*Nc^2*u4 - 14*Nc*Nf*u4 - 
            (18*I)*Pi*u4 + (15*I)*Nc^2*Pi*u4 - 72*u4^2 + 12*Nc*u4^2 + 
            14*Nc^2*u4^2 + 4*Nc*Nf*u4^2 + (36*I)*Pi*u4^2 - 
            (21*I)*Nc^2*Pi*u4^2 + 6*Nc^2*u4^3 - (18*I)*Pi*u4^3 + 
            (15*I)*Nc^2*Pi*u4^3)*G[1, 0, u4])/(6*Nc*s*(-1 + u4)^2) + 
         ((12*Nc^2 - 6*u4 - 73*Nc^2*u4 + 4*Nc*Nf*u4 - (21*I)*Nc^2*Pi*u4 + 
            48*u4^2 - 12*Nc*u4^2 + 166*Nc^2*u4^2 - 16*Nc*Nf*u4^2 + 
            (12*I)*Pi*u4^2 + (36*I)*Nc^2*Pi*u4^2 - 84*u4^3 - 120*Nc*u4^3 - 
            210*Nc^2*u4^3 + 24*Nc*Nf*u4^3 - (93*I)*Pi*u4^3 + 
            (69*I)*Nc^2*Pi*u4^3 + 48*u4^4 - 12*Nc*u4^4 + 166*Nc^2*u4^4 - 
            16*Nc*Nf*u4^4 + (132*I)*Pi*u4^4 - (186*I)*Nc^2*Pi*u4^4 - 6*u4^5 - 
            73*Nc^2*u4^5 + 4*Nc*Nf*u4^5 - (51*I)*Pi*u4^5 + 
            (126*I)*Nc^2*Pi*u4^5 + 12*Nc^2*u4^6 - (24*I)*Nc^2*Pi*u4^6)*
           G[1, 1, u4])/(6*Nc*s*(-1 + u4)^4) + 
         ((-8 - 78*Nc^2 + 38*u4 + 201*Nc^2*u4 - 48*u4^2 - 147*Nc^2*u4^2 - 
            4*u4^3 + 35*Nc^2*u4^3 + 8*u4^4 + Nc^2*u4^4)*G[0, 0, 0, u4])/
          (2*Nc*s*(-1 + u4)^3) - ((-16*Nc^2 + 5*u4 + 54*Nc^2*u4 - 23*u4^2 - 
            44*Nc^2*u4^2 + 12*u4^3 + Nc^2*u4^3 + 5*Nc^2*u4^4)*G[0, 0, 1, u4])/
          (2*Nc*s*(-1 + u4)^3) - ((-16*Nc^2 + 5*u4 + 54*Nc^2*u4 - 23*u4^2 - 
            44*Nc^2*u4^2 + 12*u4^3 + Nc^2*u4^3 + 5*Nc^2*u4^4)*G[0, 1, 0, u4])/
          (2*Nc*s*(-1 + u4)^3) - ((8*Nc^2 + 5*u4 - 25*Nc^2*u4 - 9*u4^2 + 
            19*Nc^2*u4^2 + 22*u4^3 - 4*Nc^2*u4^3 - 12*u4^4 + 2*Nc^2*u4^4)*
           G[0, 1, 1, u4])/(2*Nc*s*(-1 + u4)^3) + 
         ((-16*Nc^2 - 13*u4 + 53*Nc^2*u4 + 8*u4^2 - 26*Nc^2*u4^2 - 6*u4^3 + 
            Nc^2*u4^3)*G[1, 0, 0, u4])/(2*Nc*s*(-1 + u4)^2) + 
         ((-8*Nc^2 - 17*u4 + 34*Nc^2*u4 + 27*u4^2 - 28*Nc^2*u4^2 - 4*u4^3 - 
            5*Nc^2*u4^3 + 7*Nc^2*u4^4)*G[1, 0, 1, u4])/(2*Nc*s*(-1 + u4)^3) + 
         ((-8*Nc^2 - 17*u4 + 34*Nc^2*u4 + 27*u4^2 - 28*Nc^2*u4^2 - 4*u4^3 - 
            5*Nc^2*u4^3 + 7*Nc^2*u4^4)*G[1, 1, 0, u4])/(2*Nc*s*(-1 + u4)^3) - 
         (u4*(7 + 2*Nc^2 - 27*u4 - 12*Nc^2*u4 + 40*u4^2 - 12*Nc*u4^2 + 
            20*Nc^2*u4^2 - 27*u4^3 - 12*Nc^2*u4^3 + 7*u4^4 + 2*Nc^2*u4^4)*
           G[1, 1, 1, u4])/(Nc*s*(-1 + u4)^4) + 
         (168 - 48*Nc - 888*Nc^2 + (44*I)*Nc^2*Pi - (8*I)*Nc*Nf*Pi + 8*Pi^2 + 
           120*Nc^2*Pi^2 - 675*u4 + 192*Nc*u4 + 3303*Nc^2*u4 - (60*I)*Pi*u4 + 
           (12*I)*Nc*Pi*u4 - (198*I)*Nc^2*Pi*u4 + (36*I)*Nc*Nf*Pi*u4 - 
           33*Pi^2*u4 - 467*Nc^2*Pi^2*u4 + 4*Nc*Nf*Pi^2*u4 - 
           (30*I)*Nc^2*Pi^3*u4 + 1020*u4^2 - 288*Nc*u4^2 - 4404*Nc^2*u4^2 - 
           (72*I)*Pi*u4^2 - (12*I)*Nc*Pi*u4^2 + (544*I)*Nc^2*Pi*u4^2 - 
           (52*I)*Nc*Nf*Pi*u4^2 + 34*Pi^2*u4^2 + 12*Nc*Pi^2*u4^2 + 
           767*Nc^2*Pi^2*u4^2 - 24*Nc*Nf*Pi^2*u4^2 - (4*I)*Pi^3*u4^2 + 
           (77*I)*Nc^2*Pi^3*u4^2 - 1026*u4^3 - 184*Nc*u4^3 + 3970*Nc^2*u4^3 + 
           8*Nc*Nf*u4^3 + (708*I)*Pi*u4^3 - (72*I)*Nc*Pi*u4^3 - 
           (1542*I)*Nc^2*Pi*u4^3 + (48*I)*Nc*Nf*Pi*u4^3 + 177*Pi^2*u4^3 - 
           72*Nc*Pi^2*u4^3 - 1090*Nc^2*Pi^2*u4^3 + 68*Nc*Nf*Pi^2*u4^3 + 
           (12*I)*Pi^3*u4^3 - (50*I)*Nc^2*Pi^3*u4^3 + 1020*u4^4 - 
           288*Nc*u4^4 - 4404*Nc^2*u4^4 - (1116*I)*Pi*u4^4 + 
           (156*I)*Nc*Pi*u4^4 + (2440*I)*Nc^2*Pi*u4^4 - (52*I)*Nc*Nf*Pi*
            u4^4 - 476*Pi^2*u4^4 + 132*Nc*Pi^2*u4^4 + 1433*Nc^2*Pi^2*u4^4 - 
           96*Nc*Nf*Pi^2*u4^4 - (14*I)*Pi^3*u4^4 - I*Nc^2*Pi^3*u4^4 - 
           675*u4^5 + 192*Nc*u4^5 + 3303*Nc^2*u4^5 + (684*I)*Pi*u4^5 - 
           (108*I)*Nc*Pi*u4^5 - (1716*I)*Nc^2*Pi*u4^5 + (36*I)*Nc*Nf*Pi*
            u4^5 + 402*Pi^2*u4^5 - 96*Nc*Pi^2*u4^5 - 1049*Nc^2*Pi^2*u4^5 + 
           64*Nc*Nf*Pi^2*u4^5 + (14*I)*Pi^3*u4^5 - (6*I)*Nc^2*Pi^3*u4^5 + 
           168*u4^6 - 48*Nc*u4^6 - 888*Nc^2*u4^6 - (144*I)*Pi*u4^6 + 
           (24*I)*Nc*Pi*u4^6 + (428*I)*Nc^2*Pi*u4^6 - (8*I)*Nc*Nf*Pi*u4^6 - 
           112*Pi^2*u4^6 + 24*Nc*Pi^2*u4^6 + 286*Nc^2*Pi^2*u4^6 - 
           16*Nc*Nf*Pi^2*u4^6 - (8*I)*Pi^3*u4^6 + (10*I)*Nc^2*Pi^3*u4^6 - 
           384*Zeta[3] + 456*Nc^2*Zeta[3] + 1368*u4*Zeta[3] - 
           1500*Nc^2*u4*Zeta[3] - 1896*u4^2*Zeta[3] + 1932*Nc^2*u4^2*
            Zeta[3] + 1716*u4^3*Zeta[3] - 1722*Nc^2*u4^3*Zeta[3] - 
           1716*u4^4*Zeta[3] + 1824*Nc^2*u4^4*Zeta[3] + 1296*u4^5*Zeta[3] - 
           1446*Nc^2*u4^5*Zeta[3] - 384*u4^6*Zeta[3] + 456*Nc^2*u4^6*Zeta[3])/
          (12*Nc*s*(-1 + u4)^4)))
 
OmegamppHtoqqbargat2lr4aNfp1 = 
    ((36*I + (136*I)*Nc - (868*I)*Nc^2 + (136*I)*Nc*Nf - 84*Nc^2*Pi - 
        6*Nc*Nf*Pi - (18*I)*Pi^2 - (36*I)*Nc^2*Pi^2 - (36*I)*u4 - 
        (136*I)*Nc*u4 + (868*I)*Nc^2*u4 - (136*I)*Nc*Nf*u4 - 132*Nc^2*Pi*u4 + 
        6*Nc*Nf*Pi*u4 + (18*I)*Pi^2*u4 + (42*I)*Nc^2*Pi^2*u4 - 
        (216*I)*Nc^2*u4^2 + 126*Nc^2*Pi*u4^2 + (33*I)*Nc^2*Pi^2*u4^2 + 
        (72*I)*Nc^2*u4^3 - 54*Nc^2*Pi*u4^3 - (39*I)*Nc^2*Pi^2*u4^3)*
       G[0, 0, u4])/(36*Nc*(-1 + u4)) + 
     (((16*I)*Nc^2 + (2*I)*Nc*Nf - 36*Pi - 6*Nc^2*Pi - (16*I)*Nc^2*u4 - 
        (2*I)*Nc*Nf*u4 + 72*Pi*u4 + 27*Nc^2*Pi*u4 + (6*I)*Pi^2*u4 - 
        (2*I)*Nc^2*Pi^2*u4 + (12*I)*Nc^2*u4^2 - 30*Pi*u4^2 - 
        30*Nc^2*Pi*u4^2 - (6*I)*Pi^2*u4^2 + (3*I)*Nc^2*Pi^2*u4^2 - 
        (12*I)*Nc^2*u4^3 + 9*Nc^2*Pi*u4^3 - I*Nc^2*Pi^2*u4^3)*G[0, 1, u4])/
      (6*Nc*(-1 + u4)) + (((32*I)*Nc + (4*I)*Nf - (6*I)*Nc*Pi^2 - 
        (32*I)*Nc*u4 - (4*I)*Nf*u4 + 66*Nc*Pi*u4 + (8*I)*Nc*Pi^2*u4 + 
        (24*I)*Nc*u4^2 - 36*Nc*Pi*u4^2 - (17*I)*Nc*Pi^2*u4^2 - 
        (24*I)*Nc*u4^3 + 18*Nc*Pi*u4^3 + (15*I)*Nc*Pi^2*u4^3)*G[1, 0, u4])/
      (12*(-1 + u4)) + ((168*I - (72*I)*Nc^2 + 72*Pi + (2*I)*Nc^2*Pi^2 - 
        (252*I)*u4 + (108*I)*Nc^2*u4 - 132*Pi*u4 - 36*Nc^2*Pi*u4 - 
        (8*I)*Pi^2*u4 + (36*I)*u4^2 - (12*I)*Nc^2*u4^2 + 60*Pi*u4^2 + 
        54*Nc^2*Pi*u4^2 + (12*I)*Pi^2*u4^2 - (9*I)*Nc^2*Pi^2*u4^2 + 
        (24*I)*Nc^2*u4^3 - 18*Nc^2*Pi*u4^3 + (3*I)*Nc^2*Pi^2*u4^3)*
       G[1, 1, u4])/(12*Nc*(-1 + u4)) - 
     ((3*I + (4*I)*Nc - (40*I)*Nc^2 + (4*I)*Nc*Nf - 6*Nc^2*Pi - (3*I)*u4 - 
        (4*I)*Nc*u4 + (37*I)*Nc^2*u4 - (4*I)*Nc*Nf*u4 + 12*Nc^2*Pi*u4 - 
        (17*I)*Nc^2*u4^2 - 15*Nc^2*Pi*u4^2 + (6*I)*Nc^2*u4^3 + 
        9*Nc^2*Pi*u4^3)*G[0, 0, 0, u4])/(2*Nc*(-1 + u4)) + 
     (((-14*I)*Nc^2 - I*Nc*Nf + (47*I)*Nc^2*u4 + I*Nc*Nf*u4 + 12*Pi*u4 + 
        12*Nc^2*Pi*u4 - (48*I)*Nc^2*u4^2 - 12*Pi*u4^2 - 18*Nc^2*Pi*u4^2 + 
        (21*I)*Nc^2*u4^3 + 6*Nc^2*Pi*u4^3)*G[0, 0, 1, u4])/(6*Nc*(-1 + u4)) + 
     (((-14*I)*Nc - I*Nf + (47*I)*Nc*u4 + I*Nf*u4 + 12*Nc*Pi*u4 - 
        (48*I)*Nc*u4^2 - 36*Nc*Pi*u4^2 + (21*I)*Nc*u4^3 + 24*Nc*Pi*u4^3)*
       G[0, 1, 0, u4])/(6*(-1 + u4)) - 
     ((-12*I - (6*I)*Nc^2 + (24*I)*u4 + (20*I)*Nc^2*u4 + 4*Pi*u4 + 
        2*Nc^2*Pi*u4 - (10*I)*u4^2 - (20*I)*Nc^2*u4^2 - 4*Pi*u4^2 - 
        3*Nc^2*Pi*u4^2 + (8*I)*Nc^2*u4^3 + Nc^2*Pi*u4^3)*G[0, 1, 1, u4])/
      (2*Nc*(-1 + u4)) + (((-14*I)*Nc - I*Nf - 6*Nc*Pi - (10*I)*Nc*u4 + 
        I*Nf*u4 + 30*Nc*Pi*u4 - 54*Nc*Pi*u4^2 + 30*Nc*Pi*u4^3)*
       G[1, 0, 0, u4])/(6*(-1 + u4)) - 
     (((4*I)*Nc^2 + I*Nc^2*u4 - 4*Pi*u4 - 6*Nc^2*Pi*u4 + I*Nc^2*u4^2 + 
        3*Nc^2*Pi*u4^2)*G[1, 0, 1, u4])/(2*Nc) - 
     (Nc*(4*I + I*u4 - 6*Pi*u4 + I*u4^2 + 9*Pi*u4^2)*G[1, 1, 0, u4])/2 + 
     ((24*I - (2*I)*Nc^2 - (12*I)*u4 - I*Nc^2*u4 - 4*Pi*u4 - 4*Nc^2*Pi*u4 + 
        (2*I)*Nc^2*u4^2 + 2*Nc^2*Pi*u4^2)*G[1, 1, 1, u4])/(2*Nc) + 
     (I*(1 + 12*Nc^2 - 6*Nc^2*u4 + 5*Nc^2*u4^2)*G[0, 0, 0, 0, u4])/Nc - 
     (3*I)*Nc*G[0, 0, 0, 1, u4] - (3*I)*Nc*G[0, 0, 1, 0, u4] - 
     ((I/2)*(-2*Nc^2 - 4*u4 - 6*Nc^2*u4 + 3*Nc^2*u4^2)*G[0, 0, 1, 1, u4])/
      Nc - I*Nc*(3 - 4*u4 + 5*u4^2)*G[0, 1, 0, 0, u4] + 
     (I/2)*Nc*(2 - 2*u4 + u4^2)*G[0, 1, 0, 1, u4] + 
     (I/2)*Nc*(2 - 2*u4 + u4^2)*G[0, 1, 1, 0, u4] + 
     ((I/2)*u4*(-8 - 2*Nc^2 + Nc^2*u4)*G[0, 1, 1, 1, u4])/Nc - 
     (I/2)*Nc*(6 - 10*u4 + 9*u4^2)*G[1, 0, 0, 0, u4] - 
     (I/2)*Nc*(-2 + u4)*u4*G[1, 0, 0, 1, u4] - (I/2)*Nc*(-2 + u4)*u4*
      G[1, 0, 1, 0, u4] + (I*(Nc^2 - 2*u4 - 4*Nc^2*u4 + 2*Nc^2*u4^2)*
       G[1, 0, 1, 1, u4])/Nc + I*Nc*u4*(-4 + 5*u4)*G[1, 1, 0, 0, u4] - 
     (I/2)*Nc*(-2 - 2*u4 + u4^2)*G[1, 1, 0, 1, u4] - 
     (I/2)*Nc*(-2 - 2*u4 + u4^2)*G[1, 1, 1, 0, u4] - 
     ((I/2)*(2*Nc^2 - 8*u4 - 2*Nc^2*u4 + Nc^2*u4^2)*G[1, 1, 1, 1, u4])/Nc + 
     ((36*I - (8*I)*Nc - (124*I)*Nc^2 + (40*I)*Nc*Nf + 60*Nc^2*Pi - 
         6*Nc*Nf*Pi - (18*I)*Pi^2 - (36*I)*Nc^2*Pi^2 - (36*I)*u4 + 
         (8*I)*Nc*u4 + (124*I)*Nc^2*u4 - (40*I)*Nc*Nf*u4 - 60*Nc^2*Pi*u4 + 
         6*Nc*Nf*Pi*u4 + (18*I)*Pi^2*u4 + (54*I)*Nc^2*Pi^2*u4 - 
         (144*I)*u4^2 + (144*I)*Nc^2*u4^2 + (12*I)*Pi^2*u4^2 - 
         (39*I)*Nc^2*Pi^2*u4^2 + (9*I)*Nc^2*Pi^2*u4^3)/(72*Nc*(-1 + u4)) - 
       ((-9*I + (22*I)*Nc^2 - (4*I)*Nc*Nf + 6*Nc^2*Pi + (3*I)*Nc^2*u4)*
         G[0, u4])/(12*Nc) + (I/12)*(-10*Nc + Nf + 3*Nc*u4)*G[1, u4] + 
       ((I/4)*(2 + 4*Nc^2 - 2*Nc^2*u4 + Nc^2*u4^2)*G[0, 0, u4])/Nc - 
       (I/4)*Nc*(2 - 2*u4 + u4^2)*G[0, 1, u4] - (I/4)*Nc*(2 - 2*u4 + u4^2)*
        G[1, 0, u4] + (I/4)*Nc*(2 - 2*u4 + u4^2)*G[1, 1, u4])*Log[mt2/u]^2 + 
     (((I/12)*(-3 + 2*Nc + 3*Nc^2))/Nc - ((I/6)*G[0, u4])/Nc)*Log[mt2/u]^3 + 
     ((I/24)*Log[mt2/u]^4)/Nc + (G[1, u4]*((120*I)*Nc^2 - (12*I)*Nc*Nf - 
        168*Pi - (36*I)*Pi^2 + (6*I)*Nc^2*Pi^2 + (240*I)*u4 - 
        (360*I)*Nc^2*u4 + (12*I)*Nc*Nf*u4 + 180*Pi*u4 + 36*Nc^2*Pi*u4 + 
        (36*I)*Pi^2*u4 - (11*I)*Nc^2*Pi^2*u4 + 8*Nc^2*Pi^3*u4 - (96*I)*u4^2 + 
        (96*I)*Nc^2*u4^2 - 12*Pi*u4^2 - 36*Nc^2*Pi*u4^2 - (6*I)*Pi^2*u4^2 + 
        (16*I)*Nc^2*Pi^2*u4^2 - 18*Nc^2*Pi^3*u4^2 - (5*I)*Nc^2*Pi^2*u4^3 + 
        10*Nc^2*Pi^3*u4^3 + (72*I)*Nc^2*u4*Zeta[3] - (144*I)*Nc^2*u4^2*
         Zeta[3] + (72*I)*Nc^2*u4^3*Zeta[3]))/(12*Nc*(-1 + u4)) - 
     (G[0, u4]*(144*I + (224*I)*Nc - (500*I)*Nc^2 + (224*I)*Nc*Nf - 
        96*Nc^2*Pi - 12*Nc*Nf*Pi - (12*I)*Pi^2 - (60*I)*Nc^2*Pi^2 - 
        (144*I)*u4 - (224*I)*Nc*u4 + (500*I)*Nc^2*u4 - (224*I)*Nc*Nf*u4 + 
        96*Nc^2*Pi*u4 + 12*Nc*Nf*Pi*u4 + (12*I)*Pi^2*u4 + 
        (117*I)*Nc^2*Pi^2*u4 + 6*Nc^2*Pi^3*u4 - 144*Nc^2*Pi*u4^2 - 
        (150*I)*Nc^2*Pi^2*u4^2 - 27*Nc^2*Pi^3*u4^2 + (39*I)*Nc^2*Pi^2*u4^3 + 
        21*Nc^2*Pi^3*u4^3 - (288*I)*Zeta[3] + (72*I)*Nc^2*Zeta[3] + 
        (288*I)*u4*Zeta[3] + (180*I)*Nc^2*u4*Zeta[3] - 
        (486*I)*Nc^2*u4^2*Zeta[3] + (234*I)*Nc^2*u4^3*Zeta[3]))/
      (36*Nc*(-1 + u4)) + (-2520*I + (1200*I)*Nc + (600*I)*Nc^2 + 
       (1200*I)*Nc*Nf + 1800*Nc^2*Pi - 180*Nc*Nf*Pi - (60*I)*Pi^2 - 
       (1290*I)*Nc^2*Pi^2 - (13*I)*Pi^4 - (14*I)*Nc^2*Pi^4 + (2520*I)*u4 - 
       (1200*I)*Nc*u4 - (600*I)*Nc^2*u4 - (1200*I)*Nc*Nf*u4 - 3600*Pi*u4 + 
       1800*Nc^2*Pi*u4 + 180*Nc*Nf*Pi*u4 - (480*I)*Pi^2*u4 + 
       (1770*I)*Nc^2*Pi^2*u4 - 270*Nc^2*Pi^3*u4 + (13*I)*Pi^4*u4 - 
       (7*I)*Nc^2*Pi^4*u4 - (5400*I)*u4^2 + (5400*I)*Nc^2*u4^2 + 
       3600*Pi*u4^2 - 3600*Nc^2*Pi*u4^2 + (930*I)*Pi^2*u4^2 - 
       (1050*I)*Nc^2*Pi^2*u4^2 + 30*Pi^3*u4^2 + 285*Nc^2*Pi^3*u4^2 + 
       (7*I)*Pi^4*u4^2 + (94*I)*Nc^2*Pi^4*u4^2 + (180*I)*Nc^2*Pi^2*u4^3 - 
       135*Nc^2*Pi^3*u4^3 - (80*I)*Nc^2*Pi^4*u4^3 - (2880*I)*Zeta[3] + 
       (3780*I)*Nc^2*Zeta[3] + (2880*I)*u4*Zeta[3] - 
       (3780*I)*Nc^2*u4*Zeta[3] - 720*Nc^2*Pi*u4*Zeta[3] - 
       (1170*I)*Nc^2*u4^2*Zeta[3] + 360*Nc^2*Pi*u4^2*Zeta[3] + 
       (630*I)*Nc^2*u4^3*Zeta[3] + 360*Nc^2*Pi*u4^3*Zeta[3])/
      (180*Nc*(-1 + u4)) + Log[mt2/u]*
      (((-18*I - (32*I)*Nc + (140*I)*Nc^2 - (44*I)*Nc*Nf + 6*Nc^2*Pi + 
          3*Nc*Nf*Pi + (9*I)*Pi^2 + (18*I)*Nc^2*Pi^2 + (18*I)*u4 + 
          (32*I)*Nc*u4 - (140*I)*Nc^2*u4 + (44*I)*Nc*Nf*u4 + 39*Nc^2*Pi*u4 - 
          3*Nc*Nf*Pi*u4 - (9*I)*Pi^2*u4 - (24*I)*Nc^2*Pi^2*u4 + 
          27*Nc^2*Pi*u4^2 + (9*I)*Nc^2*Pi^2*u4^2 - (3*I)*Nc^2*Pi^2*u4^3)*
         G[0, u4])/(18*Nc*(-1 + u4)) + 
       (((40*I)*Nc^2 - (4*I)*Nc*Nf - 72*Pi + 12*Nc^2*Pi + (72*I)*u4 - 
          (112*I)*Nc^2*u4 + (4*I)*Nc*Nf*u4 + 84*Pi*u4 - 6*Nc^2*Pi*u4 - 
          (4*I)*Pi^2*u4 + (2*I)*Nc^2*Pi^2*u4 - (24*I)*u4^2 + 
          (24*I)*Nc^2*u4^2 - 12*Pi*u4^2 - 6*Nc^2*Pi*u4^2 + 
          (3*I)*Nc^2*Pi^2*u4^2 - I*Nc^2*Pi^2*u4^3)*G[1, u4])/
        (12*Nc*(-1 + u4)) - ((-9*I - (6*I)*Nc + (59*I)*Nc^2 - (8*I)*Nc*Nf + 
          12*Nc^2*Pi + (9*I)*u4 + (6*I)*Nc*u4 - (53*I)*Nc^2*u4 + 
          (8*I)*Nc*Nf*u4 - 18*Nc^2*Pi*u4 + (24*I)*Nc^2*u4^2 + 
          3*Nc^2*Pi*u4^2 - (6*I)*Nc^2*u4^3 + 3*Nc^2*Pi*u4^3)*G[0, 0, u4])/
        (6*Nc*(-1 + u4)) + (((-2*I)*Nc^2 - I*Nc*Nf + (12*I)*Nc^2*u4 - 
          12*Pi*u4 - 6*Nc^2*Pi*u4 - (6*I)*Nc^2*u4^2 + 3*Nc^2*Pi*u4^2)*
         G[0, 1, u4])/(6*Nc) + (((-2*I)*Nc - I*Nf + (12*I)*Nc*u4 + 
          6*Nc*Pi*u4 - (6*I)*Nc*u4^2 + 3*Nc*Pi*u4^2)*G[1, 0, u4])/6 - 
       ((12*I - (6*I)*Nc^2 - (2*I)*u4 + (4*I)*Nc^2*u4 - 4*Pi*u4 - 
          2*Nc^2*Pi*u4 - (2*I)*Nc^2*u4^2 + Nc^2*Pi*u4^2)*G[1, 1, u4])/
        (2*Nc) - ((I/2)*(2 + 12*Nc^2 - 6*Nc^2*u4 + Nc^2*u4^2)*G[0, 0, 0, u4])/
        Nc + (I/2)*Nc*(4 - 2*u4 + u4^2)*G[0, 0, 1, u4] + 
       (I/2)*Nc*(4 - 2*u4 + u4^2)*G[0, 1, 0, u4] - 
       ((I/2)*(2*Nc^2 - 4*u4 - 2*Nc^2*u4 + Nc^2*u4^2)*G[0, 1, 1, u4])/Nc - 
       (2*I)*Nc*(-1 + u4)*G[1, 0, 0, u4] - I*Nc*G[1, 0, 1, u4] - 
       I*Nc*G[1, 1, 0, u4] - ((2*I)*u4*G[1, 1, 1, u4])/Nc - 
       (-144*I - (8*I)*Nc + (32*I)*Nc^2 - (80*I)*Nc*Nf - 120*Nc^2*Pi + 
         12*Nc*Nf*Pi + (12*I)*Pi^2 + (60*I)*Nc^2*Pi^2 + (144*I)*u4 + 
         (8*I)*Nc*u4 - (32*I)*Nc^2*u4 + (80*I)*Nc*Nf*u4 + 216*Pi*u4 - 
         96*Nc^2*Pi*u4 - 12*Nc*Nf*Pi*u4 - (12*I)*Pi^2*u4 - 
         (99*I)*Nc^2*Pi^2*u4 + 6*Nc^2*Pi^3*u4 + (432*I)*u4^2 - 
         (432*I)*Nc^2*u4^2 - 216*Pi*u4^2 + 216*Nc^2*Pi*u4^2 - 
         (18*I)*Pi^2*u4^2 + (75*I)*Nc^2*Pi^2*u4^2 - 15*Nc^2*Pi^3*u4^2 - 
         (18*I)*Nc^2*Pi^2*u4^3 + 9*Nc^2*Pi^3*u4^3 + (288*I)*Zeta[3] - 
         (72*I)*Nc^2*Zeta[3] - (288*I)*u4*Zeta[3] - (36*I)*Nc^2*u4*Zeta[3] + 
         (126*I)*Nc^2*u4^2*Zeta[3] - (18*I)*Nc^2*u4^3*Zeta[3])/
        (36*Nc*(-1 + u4))) + 
     mt2*(((-504*I + (104*I)*Nc + (268*I)*Nc^2 + (32*I)*Nc*Nf + 192*Nc^2*Pi - 
          12*Nc*Nf*Pi - (24*I)*Pi^2 - (66*I)*Nc^2*Pi^2 + (504*I)*u4 - 
          (104*I)*Nc*u4 - (403*I)*Nc^2*u4 - (32*I)*Nc*Nf*u4 - 
          201*Nc^2*Pi*u4 + 12*Nc*Nf*Pi*u4 + (24*I)*Pi^2*u4 + 
          (33*I)*Nc^2*Pi^2*u4 + (171*I)*Nc^2*u4^2 - 108*Nc^2*Pi*u4^2 + 
          (54*I)*Nc^2*Pi^2*u4^2 - (72*I)*Nc^2*u4^3 + 99*Nc^2*Pi*u4^3 - 
          (21*I)*Nc^2*Pi^2*u4^3)*G[0, 0, u4])/(18*Nc*s*(-1 + u4)) + 
       (((-44*I)*Nc^2 + (2*I)*Nc*Nf + (79*I)*Nc^2*u4 - (4*I)*Nc*Nf*u4 - 
          I*Nc^2*Pi^2*u4 - (20*I)*Nc^2*u4^2 + (2*I)*Nc*Nf*u4^2 + 24*Pi*u4^2 - 
          (12*I)*Pi^2*u4^2 + (3*I)*Nc^2*Pi^2*u4^2 - (39*I)*Nc^2*u4^3 - 
          72*Pi*u4^3 - 18*Nc^2*Pi*u4^3 + (24*I)*Pi^2*u4^3 - 
          (3*I)*Nc^2*Pi^2*u4^3 + (24*I)*Nc^2*u4^4 + 36*Pi*u4^4 + 
          18*Nc^2*Pi*u4^4 - (12*I)*Pi^2*u4^4 + I*Nc^2*Pi^2*u4^4)*G[0, 1, u4])/
        (6*Nc*s*(-1 + u4)^2) + (((44*I)*Nc - (2*I)*Nf - 60*Nc*Pi - 
          (12*I)*Nc*Pi^2 - (35*I)*Nc*u4 + (2*I)*Nf*u4 + 63*Nc*Pi*u4 + 
          (24*I)*Nc*Pi^2*u4 - (15*I)*Nc*u4^2 + 30*Nc*Pi*u4^2 - 
          (16*I)*Nc*Pi^2*u4^2 + (24*I)*Nc*u4^3 - 33*Nc*Pi*u4^3 + 
          (4*I)*Nc*Pi^2*u4^3)*G[1, 0, u4])/(6*s*(-1 + u4)) + 
       (((24*I)*Nc^2 - (4*I)*Nc^2*Pi^2 - (24*I)*Nc^2*u4 + I*Nc^2*Pi^2*u4 + 
          (24*I)*u4^2 - (60*I)*Nc^2*u4^2 - 36*Pi*u4^2 - 6*Nc^2*Pi*u4^2 + 
          (8*I)*Pi^2*u4^2 + (13*I)*Nc^2*Pi^2*u4^2 + (24*I)*u4^3 + 
          (36*I)*Nc^2*u4^3 + 72*Pi*u4^3 + 24*Nc^2*Pi*u4^3 - 
          (24*I)*Pi^2*u4^3 - (5*I)*Nc^2*Pi^2*u4^3 - (24*I)*Nc^2*u4^4 - 
          36*Pi*u4^4 - 18*Nc^2*Pi*u4^4 + (12*I)*Pi^2*u4^4 - I*Nc^2*Pi^2*u4^4)*
         G[1, 1, u4])/(6*Nc*s*(-1 + u4)^2) + 
       ((40*I + (16*I)*Nc - (58*I)*Nc^2 + (16*I)*Nc*Nf - 24*Nc^2*Pi - 
          (80*I)*u4 - (32*I)*Nc*u4 + (124*I)*Nc^2*u4 - (32*I)*Nc*Nf*u4 + 
          50*Nc^2*Pi*u4 + (40*I)*u4^2 + (16*I)*Nc*u4^2 - (93*I)*Nc^2*u4^2 + 
          (16*I)*Nc*Nf*u4^2 - 16*Nc^2*Pi*u4^2 + (57*I)*Nc^2*u4^3 - 
          22*Nc^2*Pi*u4^3 - (26*I)*Nc^2*u4^4 + 12*Nc^2*Pi*u4^4)*
         G[0, 0, 0, u4])/(2*Nc*s*(-1 + u4)^2) - 
       (((64*I)*Nc^2 - (4*I)*Nc*Nf - (107*I)*Nc^2*u4 + (8*I)*Nc*Nf*u4 + 
          (19*I)*Nc^2*u4^2 - (4*I)*Nc*Nf*u4^2 + 24*Pi*u4^2 + 
          24*Nc^2*Pi*u4^2 + (60*I)*Nc^2*u4^3 - 48*Pi*u4^3 - 48*Nc^2*Pi*u4^3 - 
          (24*I)*Nc^2*u4^4 + 24*Pi*u4^4 + 24*Nc^2*Pi*u4^4)*G[0, 0, 1, u4])/
        (6*Nc*s*(-1 + u4)^2) - (((64*I)*Nc - (4*I)*Nf - (107*I)*Nc*u4 + 
          (8*I)*Nf*u4 + 18*Nc*Pi*u4 + (19*I)*Nc*u4^2 - (4*I)*Nf*u4^2 - 
          12*Nc*Pi*u4^2 + (60*I)*Nc*u4^3 - 30*Nc*Pi*u4^3 - (24*I)*Nc*u4^4 + 
          24*Nc*Pi*u4^4)*G[0, 1, 0, u4])/(6*s*(-1 + u4)^2) + 
       (((4*I)*Nc^2 + 4*Nc^2*Pi*u4 - (8*I)*u4^2 - (5*I)*Nc^2*u4^2 + 
          8*Pi*u4^2 - 4*Nc^2*Pi*u4^2 + (24*I)*u4^3 + (12*I)*Nc^2*u4^3 - 
          16*Pi*u4^3 - 4*Nc^2*Pi*u4^3 - (12*I)*u4^4 - (7*I)*Nc^2*u4^4 + 
          8*Pi*u4^4 + 4*Nc^2*Pi*u4^4)*G[0, 1, 1, u4])/(2*Nc*s*(-1 + u4)^2) - 
       (((-64*I)*Nc + (4*I)*Nf + 24*Nc*Pi + (19*I)*Nc*u4 - (4*I)*Nf*u4 - 
          12*Nc*Pi*u4 + (108*I)*Nc*u4^2 - 60*Nc*Pi*u4^2 - (57*I)*Nc*u4^3 + 
          48*Nc*Pi*u4^3)*G[1, 0, 0, u4])/(6*s*(-1 + u4)) + 
       (((16*I)*Nc^2 - (33*I)*Nc^2*u4 + 12*Nc^2*Pi*u4 + (19*I)*Nc^2*u4^2 - 
          8*Pi*u4^2 - 24*Nc^2*Pi*u4^2 - I*Nc^2*u4^3 + 8*Pi*u4^3 + 
          12*Nc^2*Pi*u4^3)*G[1, 0, 1, u4])/(2*Nc*s*(-1 + u4)) + 
       (Nc*(16*I - (33*I)*u4 + (19*I)*u4^2 - 12*Pi*u4^2 - I*u4^3 + 
          12*Pi*u4^3)*G[1, 1, 0, u4])/(2*s*(-1 + u4)) - 
       (((-20*I)*Nc^2 + (53*I)*Nc^2*u4 - 8*Nc^2*Pi*u4 - (8*I)*u4^2 - 
          (51*I)*Nc^2*u4^2 + 8*Pi*u4^2 + 24*Nc^2*Pi*u4^2 + (24*I)*u4^3 + 
          (14*I)*Nc^2*u4^3 - 16*Pi*u4^3 - 24*Nc^2*Pi*u4^3 - (12*I)*u4^4 + 
          8*Pi*u4^4 + 8*Nc^2*Pi*u4^4)*G[1, 1, 1, u4])/(2*Nc*s*(-1 + u4)^2) - 
       (I*(-4 - 63*Nc^2 + 5*Nc^2*u4 + 14*Nc^2*u4^2)*G[0, 0, 0, 0, u4])/
        (Nc*s) + (I*Nc*(-12 - u4 + 3*u4^2)*G[0, 0, 0, 1, u4])/s + 
       (I*Nc*(-12 - u4 + 3*u4^2)*G[0, 0, 1, 0, u4])/s + 
       (I*(4*Nc^2 + 3*Nc^2*u4 + 4*u4^2 + 3*Nc^2*u4^2)*G[0, 0, 1, 1, u4])/
        (Nc*s) + (I*Nc*(-12 + 5*u4 + 8*u4^2)*G[0, 1, 0, 0, u4])/s - 
       ((2*I)*Nc*(-2 + u4^2)*G[0, 1, 0, 1, u4])/s - 
       ((2*I)*Nc*(-2 + u4^2)*G[0, 1, 1, 0, u4])/s - 
       (I*u4*(Nc^2 + 8*u4 + 3*Nc^2*u4)*G[0, 1, 1, 1, u4])/(Nc*s) + 
       (I*Nc*(-12 - 5*u4 + 13*u4^2)*G[1, 0, 0, 0, u4])/s - 
       (I*Nc*(-5 + u4)*u4*G[1, 0, 0, 1, u4])/s - 
       (I*Nc*(-5 + u4)*u4*G[1, 0, 1, 0, u4])/s - 
       ((2*I)*(-2*Nc^2 - Nc^2*u4 + 2*u4^2 + 3*Nc^2*u4^2)*G[1, 0, 1, 1, u4])/
        (Nc*s) - ((2*I)*Nc*u4*(-1 + 4*u4)*G[1, 1, 0, 0, u4])/s + 
       (I*Nc*(4 - u4 + u4^2)*G[1, 1, 0, 1, u4])/s + 
       (I*Nc*(4 - u4 + u4^2)*G[1, 1, 1, 0, u4])/s + 
       (I*(-4*Nc^2 - 7*Nc^2*u4 + 8*u4^2 + 5*Nc^2*u4^2)*G[1, 1, 1, 1, u4])/
        (Nc*s) + ((504*I - (176*I)*Nc - (256*I)*Nc^2 - (80*I)*Nc*Nf - 
           120*Nc^2*Pi + 12*Nc*Nf*Pi + (24*I)*Pi^2 + (66*I)*Nc^2*Pi^2 - 
           (1008*I)*u4 + (352*I)*Nc*u4 + (539*I)*Nc^2*u4 + (160*I)*Nc*Nf*u4 + 
           213*Nc^2*Pi*u4 - 24*Nc*Nf*Pi*u4 - (48*I)*Pi^2*u4 - 
           (135*I)*Nc^2*Pi^2*u4 + (504*I)*u4^2 - (176*I)*Nc*u4^2 - 
           (274*I)*Nc^2*u4^2 - (80*I)*Nc*Nf*u4^2 - 93*Nc^2*Pi*u4^2 + 
           12*Nc*Nf*Pi*u4^2 + (24*I)*Pi^2*u4^2 + (63*I)*Nc^2*Pi^2*u4^2 + 
           (108*I)*u4^3 - (117*I)*Nc^2*u4^3 + 27*Nc^2*Pi*u4^3 - 
           (24*I)*Pi^2*u4^3 + (39*I)*Nc^2*Pi^2*u4^3 + (36*I)*u4^4 - 
           (36*I)*Nc^2*u4^4 - 27*Nc^2*Pi*u4^4 + (12*I)*Pi^2*u4^4 - 
           (21*I)*Nc^2*Pi^2*u4^4)/(36*Nc*s*(-1 + u4)^2) + 
         ((-120*I + (142*I)*Nc^2 - (16*I)*Nc*Nf + 24*Nc^2*Pi + (120*I)*u4 - 
            (142*I)*Nc^2*u4 + (16*I)*Nc*Nf*u4 - 6*Nc^2*Pi*u4 - 
            (3*I)*Nc^2*u4^2 - 18*Nc^2*Pi*u4^2 - (6*I)*Nc^2*u4^3)*G[0, u4])/
          (12*Nc*s*(-1 + u4)) - ((I/12)*(40*Nc^2 - 4*Nc*Nf - 95*Nc^2*u4 + 
            8*Nc*Nf*u4 + 43*Nc^2*u4^2 - 4*Nc*Nf*u4^2 + 24*u4^3 - 
            6*Nc^2*u4^3 - 12*u4^4 + 6*Nc^2*u4^4)*G[1, u4])/
          (Nc*s*(-1 + u4)^2) - ((I/2)*(-4 - 23*Nc^2 + 5*Nc^2*u4 + Nc^2*u4^2)*
           G[0, 0, u4])/(Nc*s) + ((I/2)*Nc*(-1 + u4)*(4 + u4)*G[0, 1, u4])/
          s + ((I/2)*Nc*(-1 + u4)*(4 + u4)*G[1, 0, u4])/s - 
         ((I/2)*Nc*(-4 + u4 + u4^2)*G[1, 1, u4])/s)*Log[mt2/u]^2 + 
       ((-40*I + (8*I)*Nc + (30*I)*Nc^2 + (80*I)*u4 - (16*I)*Nc*u4 - 
           (62*I)*Nc^2*u4 + 4*Nc^2*Pi*u4 - (40*I)*u4^2 + (8*I)*Nc*u4^2 + 
           (27*I)*Nc^2*u4^2 - 8*Nc^2*Pi*u4^2 + (8*I)*u4^3 - (6*I)*Nc^2*u4^3 + 
           4*Nc^2*Pi*u4^3 - (4*I)*u4^4 + (7*I)*Nc^2*u4^4)/
          (12*Nc*s*(-1 + u4)^2) + ((I/6)*(-4 - 15*Nc^2 + 5*Nc^2*u4)*G[0, u4])/
          (Nc*s) - ((I/3)*Nc*u4*G[1, u4])/s)*Log[mt2/u]^3 - 
       ((I/24)*(-4 - 15*Nc^2 + 5*Nc^2*u4)*Log[mt2/u]^4)/(Nc*s) - 
       (G[1, u4]*((80*I)*Nc^2 - (8*I)*Nc*Nf - (60*I)*Nc^2*Pi^2 - 
          (238*I)*Nc^2*u4 + (16*I)*Nc*Nf*u4 + (155*I)*Nc^2*Pi^2*u4 - 
          4*Nc^2*Pi^3*u4 + (338*I)*Nc^2*u4^2 - (8*I)*Nc*Nf*u4^2 + 
          48*Pi*u4^2 - 48*Nc^2*Pi*u4^2 + (32*I)*Pi^2*u4^2 - 
          (151*I)*Nc^2*Pi^2*u4^2 + 24*Nc^2*Pi^3*u4^2 - (288*I)*u4^3 + 
          (72*I)*Nc^2*u4^3 - 48*Pi*u4^3 + 36*Nc^2*Pi*u4^3 - 
          (24*I)*Pi^2*u4^3 + (36*I)*Nc^2*Pi^2*u4^3 - 36*Nc^2*Pi^3*u4^3 + 
          (24*I)*u4^4 + (12*I)*Nc^2*u4^4 + 12*Nc^2*Pi*u4^4 + 
          (12*I)*Pi^2*u4^4 + 16*Nc^2*Pi^3*u4^4 - (24*I)*Nc^2*u4*Zeta[3] + 
          (120*I)*Nc^2*u4^2*Zeta[3] - (168*I)*Nc^2*u4^3*Zeta[3] + 
          (72*I)*Nc^2*u4^4*Zeta[3]))/(12*Nc*s*(-1 + u4)^2) + 
       (G[0, u4]*(792*I + (304*I)*Nc - (2656*I)*Nc^2 + (16*I)*Nc*Nf - 
          264*Nc^2*Pi + 12*Nc*Nf*Pi + (24*I)*Pi^2 + (360*I)*Nc^2*Pi^2 - 
          (1584*I)*u4 - (608*I)*Nc*u4 + (5708*I)*Nc^2*u4 - (32*I)*Nc*Nf*u4 + 
          474*Nc^2*Pi*u4 - 24*Nc*Nf*Pi*u4 - (48*I)*Pi^2*u4 - 
          (696*I)*Nc^2*Pi^2*u4 + 72*Nc^2*Pi^3*u4 + (792*I)*u4^2 + 
          (304*I)*Nc*u4^2 - (3592*I)*Nc^2*u4^2 + (16*I)*Nc*Nf*u4^2 - 
          120*Nc^2*Pi*u4^2 + 12*Nc*Nf*Pi*u4^2 + (24*I)*Pi^2*u4^2 + 
          (357*I)*Nc^2*Pi^2*u4^2 - 132*Nc^2*Pi^3*u4^2 + (432*I)*Nc^2*u4^3 - 
          126*Nc^2*Pi*u4^3 + (42*I)*Nc^2*Pi^2*u4^3 + 48*Nc^2*Pi^3*u4^3 + 
          (108*I)*Nc^2*u4^4 + 36*Nc^2*Pi*u4^4 - (27*I)*Nc^2*Pi^2*u4^4 + 
          12*Nc^2*Pi^3*u4^4 - (1152*I)*Zeta[3] + (1368*I)*Nc^2*Zeta[3] + 
          (2304*I)*u4*Zeta[3] - (3096*I)*Nc^2*u4*Zeta[3] - 
          (1152*I)*u4^2*Zeta[3] + (2376*I)*Nc^2*u4^2*Zeta[3] - 
          (936*I)*Nc^2*u4^3*Zeta[3] + (288*I)*Nc^2*u4^4*Zeta[3]))/
        (36*Nc*s*(-1 + u4)^2) + (4680*I - (2560*I)*Nc - (11090*I)*Nc^2 - 
         (400*I)*Nc*Nf - 600*Nc^2*Pi + 60*Nc*Nf*Pi - (30*I)*Pi^2 + 
         (1470*I)*Nc^2*Pi^2 + (16*I)*Pi^4 + (23*I)*Nc^2*Pi^4 - (9360*I)*u4 + 
         (5120*I)*Nc*u4 + (23665*I)*Nc^2*u4 + (800*I)*Nc*Nf*u4 + 
         165*Nc^2*Pi*u4 - 120*Nc*Nf*Pi*u4 + (60*I)*Pi^2*u4 - 
         (2790*I)*Nc^2*Pi^2*u4 - 30*Nc^2*Pi^3*u4 - (32*I)*Pi^4*u4 - 
         (11*I)*Nc^2*Pi^4*u4 + (4680*I)*u4^2 - (2560*I)*Nc*u4^2 - 
         (14870*I)*Nc^2*u4^2 - (400*I)*Nc*Nf*u4^2 + 2190*Nc^2*Pi*u4^2 + 
         60*Nc*Nf*Pi*u4^2 - (30*I)*Pi^2*u4^2 + (1020*I)*Nc^2*Pi^2*u4^2 + 
         90*Nc^2*Pi^3*u4^2 + (16*I)*Pi^4*u4^2 - (47*I)*Nc^2*Pi^4*u4^2 + 
         (4320*I)*u4^3 - (2025*I)*Nc^2*u4^3 - 180*Pi*u4^3 - 
         1575*Nc^2*Pi*u4^3 - (390*I)*Pi^2*u4^3 + (870*I)*Nc^2*Pi^2*u4^3 - 
         60*Pi^3*u4^3 - 75*Nc^2*Pi^3*u4^3 - (14*I)*Pi^4*u4^3 + 
         (49*I)*Nc^2*Pi^4*u4^3 - (540*I)*u4^4 + (540*I)*Nc^2*u4^4 + 
         180*Pi*u4^4 - 180*Nc^2*Pi*u4^4 + (150*I)*Pi^2*u4^4 - 
         (330*I)*Nc^2*Pi^2*u4^4 + 30*Pi^3*u4^4 + 15*Nc^2*Pi^3*u4^4 + 
         (7*I)*Pi^4*u4^4 - (7*I)*Nc^2*Pi^4*u4^4 + (1440*I)*Zeta[3] - 
         (7380*I)*Nc^2*Zeta[3] - (2880*I)*u4*Zeta[3] + (14400*I)*Nc^2*u4*
          Zeta[3] - 1980*Nc^2*Pi*u4*Zeta[3] + (1440*I)*u4^2*Zeta[3] - 
         (6030*I)*Nc^2*u4^2*Zeta[3] + 4680*Nc^2*Pi*u4^2*Zeta[3] - 
         (720*I)*u4^3*Zeta[3] - (1170*I)*Nc^2*u4^3*Zeta[3] - 
         3420*Nc^2*Pi*u4^3*Zeta[3] + (360*I)*u4^4*Zeta[3] + 
         (360*I)*Nc^2*u4^4*Zeta[3] + 720*Nc^2*Pi*u4^4*Zeta[3])/
        (90*Nc*s*(-1 + u4)^2) + Log[mt2/u]*
        (((504*I - (140*I)*Nc - (334*I)*Nc^2 - (56*I)*Nc*Nf - 156*Nc^2*Pi + 
            12*Nc*Nf*Pi + (24*I)*Pi^2 + (66*I)*Nc^2*Pi^2 - (504*I)*u4 + 
            (140*I)*Nc*u4 + (415*I)*Nc^2*u4 + (56*I)*Nc*Nf*u4 + 
            129*Nc^2*Pi*u4 - 12*Nc*Nf*Pi*u4 - (24*I)*Pi^2*u4 - 
            (51*I)*Nc^2*Pi^2*u4 - (81*I)*Nc^2*u4^2 + 9*Nc^2*Pi*u4^2 - 
            (24*I)*Nc^2*Pi^2*u4^2 - (18*I)*Nc^2*u4^3 + 18*Nc^2*Pi*u4^3 + 
            (9*I)*Nc^2*Pi^2*u4^3)*G[0, u4])/(18*Nc*s*(-1 + u4)) + 
         (((20*I)*Nc^2 - (2*I)*Nc*Nf - (55*I)*Nc^2*u4 + (4*I)*Nc*Nf*u4 + 
            (6*I)*Nc^2*Pi^2*u4 + (56*I)*Nc^2*u4^2 - (2*I)*Nc*Nf*u4^2 - 
            12*Pi*u4^2 + (4*I)*Pi^2*u4^2 - (16*I)*Nc^2*Pi^2*u4^2 - 
            (48*I)*u4^3 + (21*I)*Nc^2*u4^3 + 24*Pi*u4^3 - 6*Nc^2*Pi*u4^3 + 
            (6*I)*Nc^2*Pi^2*u4^3 + (6*I)*Nc^2*u4^4 - 12*Pi*u4^4 + 
            6*Nc^2*Pi*u4^4)*G[1, u4])/(6*Nc*s*(-1 + u4)^2) - 
         ((-120*I - (24*I)*Nc + (170*I)*Nc^2 - (32*I)*Nc*Nf + 48*Nc^2*Pi + 
            (120*I)*u4 + (24*I)*Nc*u4 - (176*I)*Nc^2*u4 + (32*I)*Nc*Nf*u4 - 
            36*Nc^2*Pi*u4 + (21*I)*Nc^2*u4^2 - 24*Nc^2*Pi*u4^2 - 
            (21*I)*Nc^2*u4^3 + 12*Nc^2*Pi*u4^3)*G[0, 0, u4])/
          (6*Nc*s*(-1 + u4)) - (((52*I)*Nc^2 - (4*I)*Nc*Nf - (55*I)*Nc^2*u4 + 
            (4*I)*Nc*Nf*u4 - (21*I)*Nc^2*u4^2 - 24*Pi*u4^2 - 
            12*Nc^2*Pi*u4^2 + (21*I)*Nc^2*u4^3 + 24*Pi*u4^3 + 
            12*Nc^2*Pi*u4^3)*G[0, 1, u4])/(6*Nc*s*(-1 + u4)) + 
         (((-52*I)*Nc + (4*I)*Nf + (55*I)*Nc*u4 - (4*I)*Nf*u4 + 
            (21*I)*Nc*u4^2 - 12*Nc*Pi*u4^2 - (21*I)*Nc*u4^3 + 12*Nc*Pi*u4^3)*
           G[1, 0, u4])/(6*s*(-1 + u4)) + 
         (((-4*I)*Nc^2 + (4*I)*Nc^2*u4 - 4*Nc^2*Pi*u4 + (4*I)*u4^2 + 
            (3*I)*Nc^2*u4^2 + 8*Pi*u4^2 + 12*Nc^2*Pi*u4^2 - 
            (14*I)*Nc^2*u4^3 - 16*Pi*u4^3 - 12*Nc^2*Pi*u4^3 + 
            (7*I)*Nc^2*u4^4 + 8*Pi*u4^4 + 4*Nc^2*Pi*u4^4)*G[1, 1, u4])/
          (2*Nc*s*(-1 + u4)^2) + (I*(-4 - 39*Nc^2 + 5*Nc^2*u4 + 5*Nc^2*u4^2)*
           G[0, 0, 0, u4])/(Nc*s) - ((2*I)*Nc*(-4 + u4 + u4^2)*
           G[0, 0, 1, u4])/s - ((2*I)*Nc*(-4 + u4 + u4^2)*G[0, 1, 0, u4])/s + 
         (I*(-4*Nc^2 - Nc^2*u4 + 4*u4^2 + 3*Nc^2*u4^2)*G[0, 1, 1, u4])/
          (Nc*s) - ((2*I)*Nc*(-4 + u4 + 2*u4^2)*G[1, 0, 0, u4])/s + 
         (I*Nc*(-4 - u4 + u4^2)*G[1, 0, 1, u4])/s + 
         (I*Nc*(-4 - u4 + u4^2)*G[1, 1, 0, u4])/s - 
         ((2*I)*u4*(-2*Nc^2 + 2*u4 + Nc^2*u4)*G[1, 1, 1, u4])/(Nc*s) + 
         (-792*I - (160*I)*Nc + (2344*I)*Nc^2 + (80*I)*Nc*Nf + 120*Nc^2*Pi - 
           12*Nc*Nf*Pi - (24*I)*Pi^2 - (360*I)*Nc^2*Pi^2 + (1584*I)*u4 + 
           (320*I)*Nc*u4 - (4904*I)*Nc^2*u4 - (160*I)*Nc*Nf*u4 - 
           42*Nc^2*Pi*u4 + 24*Nc*Nf*Pi*u4 + (48*I)*Pi^2*u4 + 
           (756*I)*Nc^2*Pi^2*u4 - 48*Nc^2*Pi^3*u4 - (792*I)*u4^2 - 
           (160*I)*Nc*u4^2 + (2938*I)*Nc^2*u4^2 + (80*I)*Nc*Nf*u4^2 - 
           384*Nc^2*Pi*u4^2 - 12*Nc*Nf*Pi*u4^2 - (24*I)*Pi^2*u4^2 - 
           (399*I)*Nc^2*Pi^2*u4^2 + 108*Nc^2*Pi^3*u4^2 - (792*I)*u4^3 + 
           (414*I)*Nc^2*u4^3 + 72*Pi*u4^3 + 234*Nc^2*Pi*u4^3 + 
           (120*I)*Pi^2*u4^3 - (156*I)*Nc^2*Pi^2*u4^3 - 72*Nc^2*Pi^3*u4^3 - 
           72*Pi*u4^4 + 72*Nc^2*Pi*u4^4 - (60*I)*Pi^2*u4^4 + 
           (99*I)*Nc^2*Pi^2*u4^4 + 12*Nc^2*Pi^3*u4^4 + (1152*I)*Zeta[3] - 
           (1368*I)*Nc^2*Zeta[3] - (2304*I)*u4*Zeta[3] + (3096*I)*Nc^2*u4*
            Zeta[3] + (1152*I)*u4^2*Zeta[3] - (2304*I)*Nc^2*u4^2*Zeta[3] + 
           (792*I)*Nc^2*u4^3*Zeta[3] - (216*I)*Nc^2*u4^4*Zeta[3])/
          (36*Nc*s*(-1 + u4)^2)))

